Pushing Feynman integrals to higher loops via direct parametric integration

Parametric integration of Feynman integrals provides a powerful approach for obtaining analytic results in terms of hyperlogarithms. We apply a novel algorithm to regularise iterated integrals in dimensional regularisation, with $D = 4 - 2\varepsilon$, which enables the direct computation of the coefficients in the Laurent expansion in $\varepsilon$. We demonstrate the efficiency of the method by computing new results in on-shell kinematics for the massless ladder-box diagram at four and five loops and for the massless non-planar box diagram at four loops. As a by-product, we conjecture an all-loop generating function for the leading poles of the ladder-box diagrams.

==> anc/planar_boxes.m <==
(*
  Ancillary file of the paper
  "Pushing Feynman integrals to higher loops via direct parametric integration"
  by L. Cesinger, A. Kardos, M. Klann, S. Moch and O. Schnetz, DESY 26-171.
  
  Planar L-loop ladder boxes through L=8 in dimensional regularisation with D = 4 - 2 eps.
  
  Convention: Massless on-shell momenta p_1, ..., p_4, all incoming, s = (p_1 + p_2)^2, t = (p_2 + p_3)^2, x = t/s.
  p_1 and p_2 sit at the ends of the first rung, p_3 and p_4 sit at the ends of the last.
  Normalisation: Per loop the measure d^D k / pi^(D/2) after Wick rotation. Overall prefactor e^(L*gamma_E eps)*(-s)^L*(-t)^(1+L eps).
  
  Functions. G[a_1, ..., a_n, z] is the multiple polylogarithm G(a_1, ..., a_n; z):
  G(a_1, ..., a_n; z) = Int_0^z dt / (t - a_1) G(a_2, ..., a_n; t),  G(; z) = 1,  G(0, ..., 0; z) = log(z)^n / n! (n zeros).
  Constants. Zeta[n] = zeta(n), MZV[a, b] = Sum_(0 < k_1 < k_2) k_1^(-a) k_2^(-b)
  
*)

<|
1 -> SeriesData[eps, 0, {
  (* eps^-2 *)
    4
  ,
  (* eps^-1 *)
    2*G[0,x]
  ,
  (* eps^0 *)
    - 4/3*Pi^2
  ,
  (* eps^1 *)
    - 2*G[-1,0,0,x]
    - 1/6*Pi^2*G[0,x]
    - Pi^2*G[-1,x]
    - 34/3*Zeta[3]
  ,
  (* eps^2 *)
    - 14/3*G[0,x]*Zeta[3]
    - 2*G[-1,0,0,0,x]
    - 2*G[-1,-1,0,0,x]
    - 2*G[-1,x]*Zeta[3]
    - Pi^2*G[-1,-1,x]
    - 41/360*Pi^4
  ,
  (* eps^3 *)
    - 2*G[-1,0,0,0,0,x]
    - 2*G[-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,0,0,x]
    - 2*G[-1,-1,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,0,0,x]
    - Pi^2*G[-1,-1,-1,x]
    + 59/18*Pi^2*Zeta[3]
    - 47/720*Pi^4*G[0,x]
    + 1/60*Pi^4*G[-1,x]
    - 134/5*Zeta[5]
  ,
  (* eps^4 *)
    - 62/5*G[0,x]*Zeta[5]
    - 2*G[-1,0,0,0,0,0,x]
    + 14/3*G[-1,0,0,x]*Zeta[3]
    - 2*G[-1,-1,0,0,0,0,x]
    - 2*G[-1,-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,-1,0,0,x]
    - 2*G[-1,-1,-1,x]*Zeta[3]
    - 2*G[-1,x]*Zeta[5]
    + 7/18*Pi^2*G[0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,0,0,x]
    - Pi^2*G[-1,-1,-1,-1,x]
    + 5/2*Pi^2*G[-1,x]*Zeta[3]
    + 1/60*Pi^4*G[-1,-1,x]
    + 1/2160*Pi^6
    + 140/9*Zeta[3]^2
  ,
  (* eps^5 *)
    49/9*G[0,x]*Zeta[3]^2
    - 2*G[-1,0,0,0,0,0,0,x]
    + 14/3*G[-1,0,0,0,x]*Zeta[3]
    - 2*G[-1,-1,0,0,0,0,0,x]
    + 14/3*G[-1,-1,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,0,0,0,0,x]
    - 2*G[-1,-1,-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,0,0,x]
    - 2*G[-1,-1,-1,-1,x]*Zeta[3]
    - 2*G[-1,-1,x]*Zeta[5]
    + 14/3*G[-1,x]*Zeta[3]^2
    + 1/6*Pi^2*G[-1,0,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,0,0,x]
    - Pi^2*G[-1,-1,-1,-1,-1,x]
    + 5/2*Pi^2*G[-1,-1,x]*Zeta[3]
    + 253/30*Pi^2*Zeta[5]
    + 47/720*Pi^4*G[-1,0,0,x]
    + 1/60*Pi^4*G[-1,-1,-1,x]
    + 143/432*Pi^4*Zeta[3]
    - 949/60480*Pi^6*G[0,x]
    + 107/3360*Pi^6*G[-1,x]
    - 522/7*Zeta[7]
  ,
  (* eps^6 *)
    - 254/7*G[0,x]*Zeta[7]
    - 2*G[-1,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,0,0,x]*Zeta[5]
    - 2*G[-1,-1,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,0,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,0,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    - 2*G[-1,-1,-1,x]*Zeta[5]
    + 14/3*G[-1,-1,x]*Zeta[3]^2
    - 2*G[-1,x]*Zeta[7]
    + 31/30*Pi^2*G[0,x]*Zeta[5]
    + 1/6*Pi^2*G[-1,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,0,0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,-1,0,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,-1,0,0,x]
    - Pi^2*G[-1,-1,-1,-1,-1,-1,x]
    + 5/2*Pi^2*G[-1,-1,-1,x]*Zeta[3]
    + 191/30*Pi^2*G[-1,x]*Zeta[5]
    - 217/54*Pi^2*Zeta[3]^2
    + 329/2160*Pi^4*G[0,x]*Zeta[3]
    + 47/720*Pi^4*G[-1,0,0,0,x]
    + 47/720*Pi^4*G[-1,-1,0,0,x]
    + 1/60*Pi^4*G[-1,-1,-1,-1,x]
    + 19/720*Pi^4*G[-1,x]*Zeta[3]
    + 107/3360*Pi^6*G[-1,-1,x]
    + 1079/483840*Pi^8
    + 1124/15*Zeta[3]*Zeta[5]
  ,
  (* eps^7 *)
    434/15*G[0,x]*Zeta[3]*Zeta[5]
    - 2*G[-1,0,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,0,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,0,0,0,x]*Zeta[5]
    - 49/9*G[-1,0,0,x]*Zeta[3]^2
    - 2*G[-1,-1,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,-1,0,0,x]*Zeta[5]
    - 2*G[-1,-1,-1,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,0,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,-1,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,-1,0,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,x]*Zeta[5]
    + 14/3*G[-1,-1,-1,x]*Zeta[3]^2
    - 2*G[-1,-1,x]*Zeta[7]
    + 256/15*G[-1,x]*Zeta[3]*Zeta[5]
    - 49/108*Pi^2*G[0,x]*Zeta[3]^2
    + 1/6*Pi^2*G[-1,0,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,0,0,0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,-1,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,-1,0,0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,-1,-1,0,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,-1,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,-1,-1,0,0,x]
    - Pi^2*G[-1,-1,-1,-1,-1,-1,-1,x]
    + 5/2*Pi^2*G[-1,-1,-1,-1,x]*Zeta[3]
    + 191/30*Pi^2*G[-1,-1,x]*Zeta[5]
    - 28/9*Pi^2*G[-1,x]*Zeta[3]^2
    + 341/14*Pi^2*Zeta[7]
    + 47/720*Pi^4*G[-1,0,0,0,0,x]
    + 47/720*Pi^4*G[-1,-1,0,0,0,x]
    + 47/720*Pi^4*G[-1,-1,-1,0,0,x]
    + 1/60*Pi^4*G[-1,-1,-1,-1,-1,x]
    + 19/720*Pi^4*G[-1,-1,x]*Zeta[3]
    + 2777/3600*Pi^4*Zeta[5]
    + 949/60480*Pi^6*G[-1,0,0,x]
    + 107/3360*Pi^6*G[-1,-1,-1,x]
    + 2651/181440*Pi^6*Zeta[3]
    - 18593/4838400*Pi^8*G[0,x]
    + 1999/201600*Pi^8*G[-1,x]
    - 1127/81*Zeta[3]^3
    - 2062/9*Zeta[9]
  ,
  (* eps^8 *)
    - 343/81*G[0,x]*Zeta[3]^3
    - 1022/9*G[0,x]*Zeta[9]
    - 2*G[-1,0,0,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,0,0,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,0,0,0,0,x]*Zeta[5]
    - 49/9*G[-1,0,0,0,x]*Zeta[3]^2
    + 254/7*G[-1,0,0,x]*Zeta[7]
    - 2*G[-1,-1,0,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,0,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,-1,0,0,0,x]*Zeta[5]
    - 49/9*G[-1,-1,0,0,x]*Zeta[3]^2
    - 2*G[-1,-1,-1,0,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,0,0,0,0,x]*Zeta[3]
    + 62/5*G[-1,-1,-1,0,0,x]*Zeta[5]
    - 2*G[-1,-1,-1,-1,0,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,-1,0,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,-1,0,0,0,0,0,x]
    + 14/3*G[-1,-1,-1,-1,-1,0,0,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,-1,-1,0,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 2*G[-1,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 2*G[-1,-1,-1,-1,-1,x]*Zeta[5]
    + 14/3*G[-1,-1,-1,-1,x]*Zeta[3]^2
    - 2*G[-1,-1,-1,x]*Zeta[7]
    + 256/15*G[-1,-1,x]*Zeta[3]*Zeta[5]
    - 49/9*G[-1,x]*Zeta[3]^3
    - 2*G[-1,x]*Zeta[9]
    + 1417/2395008*Pi^10
    + 127/42*Pi^2*G[0,x]*Zeta[7]
    + 1/6*Pi^2*G[-1,0,0,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,0,0,0,0,x]*Zeta[3]
    - 31/30*Pi^2*G[-1,0,0,x]*Zeta[5]
    + 1/6*Pi^2*G[-1,-1,0,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,-1,0,0,0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,-1,-1,0,0,0,0,0,x]
    - 7/18*Pi^2*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 1/6*Pi^2*G[-1,-1,-1,-1,0,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,-1,-1,0,0,0,x]
    + 1/6*Pi^2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - Pi^2*G[-1,-1,-1,-1,-1,-1,-1,-1,x]
    + 5/2*Pi^2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 191/30*Pi^2*G[-1,-1,-1,x]*Zeta[5]
    - 28/9*Pi^2*G[-1,-1,x]*Zeta[3]^2
    + 769/42*Pi^2*G[-1,x]*Zeta[7]
    - 932/45*Pi^2*Zeta[3]*Zeta[5]
    + 1457/3600*Pi^4*G[0,x]*Zeta[5]
    + 47/720*Pi^4*G[-1,0,0,0,0,0,x]
    - 329/2160*Pi^4*G[-1,0,0,x]*Zeta[3]
    + 47/720*Pi^4*G[-1,-1,0,0,0,0,x]
    + 47/720*Pi^4*G[-1,-1,-1,0,0,0,x]
    + 47/720*Pi^4*G[-1,-1,-1,-1,0,0,x]
    + 1/60*Pi^4*G[-1,-1,-1,-1,-1,-1,x]
    + 19/720*Pi^4*G[-1,-1,-1,x]*Zeta[3]
    - 137/3600*Pi^4*G[-1,x]*Zeta[5]
    - 749/1620*Pi^4*Zeta[3]^2
    + 949/25920*Pi^6*G[0,x]*Zeta[3]
    + 949/60480*Pi^6*G[-1,0,0,0,x]
    + 949/60480*Pi^6*G[-1,-1,0,0,x]
    + 107/3360*Pi^6*G[-1,-1,-1,-1,x]
    - 709/12096*Pi^6*G[-1,x]*Zeta[3]
    + 1999/201600*Pi^8*G[-1,-1,x]
    + 1472/7*Zeta[3]*Zeta[7]
    + 2232/25*Zeta[5]^2
  }, -2, 9, 1],
2 -> SeriesData[eps, 0, {
  (* eps^-4 *)
    4
  ,
  (* eps^-3 *)
    3*G[0,x]
  ,
  (* eps^-2 *)
    - 5/2*Pi^2
  ,
  (* eps^-1 *)
    - 4*G[-1,0,0,x]
    + 1/2*Pi^2*G[0,x]
    - 2*Pi^2*G[-1,x]
    - 65/3*Zeta[3]
  ,
  (* eps^0 *)
    12*G[0,-1,0,0,x]
    - 14*G[0,x]*Zeta[3]
    - 8*G[-1,0,0,0,x]
    - 4*G[-1,-1,0,0,x]
    - 4*G[-1,x]*Zeta[3]
    + 6*Pi^2*G[0,-1,x]
    - 2/3*Pi^2*G[-1,0,x]
    - 2*Pi^2*G[-1,-1,x]
    - 29/30*Pi^4
  ,
  (* eps^1 *)
    24*G[0,-1,0,0,0,x]
    + 36*G[0,-1,-1,0,0,x]
    + 36*G[0,-1,x]*Zeta[3]
    - 16*G[-1,0,0,0,0,x]
    + 16*G[-1,0,-1,0,0,x]
    - 36*G[-1,0,x]*Zeta[3]
    - 8*G[-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,0,0,x]
    - 4*G[-1,-1,x]*Zeta[3]
    - 2*Pi^2*G[0,-1,0,x]
    + 18*Pi^2*G[0,-1,-1,x]
    - 10/3*Pi^2*G[-1,0,0,x]
    + 8*Pi^2*G[-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,x]
    + 73/6*Pi^2*Zeta[3]
    - 7/40*Pi^4*G[0,x]
    - 17/18*Pi^4*G[-1,x]
    - 383/5*Zeta[5]
  ,
  (* eps^2 *)
    48*G[0,-1,0,0,0,0,x]
    - 12*G[0,-1,0,x]*Zeta[3]
    + 72*G[0,-1,-1,0,0,0,x]
    + 84*G[0,-1,-1,-1,0,0,x]
    + 84*G[0,-1,-1,x]*Zeta[3]
    - 366/5*G[0,x]*Zeta[5]
    - 32*G[-1,0,0,0,0,0,x]
    - 232/3*G[-1,0,0,x]*Zeta[3]
    + 32*G[-1,0,-1,0,0,0,x]
    + 64*G[-1,0,-1,-1,0,0,x]
    + 64*G[-1,0,-1,x]*Zeta[3]
    - 16*G[-1,-1,0,0,0,0,x]
    + 16*G[-1,-1,0,-1,0,0,x]
    - 36*G[-1,-1,0,x]*Zeta[3]
    - 8*G[-1,-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,-1,0,0,x]
    - 4*G[-1,-1,-1,x]*Zeta[3]
    - 16*G[-1,x]*Zeta[5]
    - 6*Pi^2*G[0,-1,0,0,x]
    - 2*Pi^2*G[0,-1,-1,0,x]
    + 42*Pi^2*G[0,-1,-1,-1,x]
    - 25/3*Pi^2*G[0,x]*Zeta[3]
    - 20/3*Pi^2*G[-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,0,-1,0,x]
    + 32*Pi^2*G[-1,0,-1,-1,x]
    - 10/3*Pi^2*G[-1,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,-1,x]
    + 16/3*Pi^2*G[-1,x]*Zeta[3]
    + 23/30*Pi^4*G[0,-1,x]
    - 2/3*Pi^4*G[-1,0,x]
    - 17/18*Pi^4*G[-1,-1,x]
    - 2357/15120*Pi^6
    + 275/9*Zeta[3]^2
  ,
  (* eps^3 *)
    96*G[0,-1,0,0,0,0,0,x]
    - 152*G[0,-1,0,0,x]*Zeta[3]
    + 144*G[0,-1,-1,0,0,0,0,x]
    - 12*G[0,-1,-1,0,x]*Zeta[3]
    + 168*G[0,-1,-1,-1,0,0,0,x]
    + 180*G[0,-1,-1,-1,-1,0,0,x]
    + 180*G[0,-1,-1,-1,x]*Zeta[3]
    + 168*G[0,-1,x]*Zeta[5]
    - 64/3*G[0,x]*Zeta[3]^2
    - 64*G[-1,0,0,0,0,0,0,x]
    - 464/3*G[-1,0,0,0,x]*Zeta[3]
    + 48*G[-1,0,0,-1,-1,0,0,x]
    + 48*G[-1,0,0,-1,x]*Zeta[3]
    + 64*G[-1,0,-1,0,0,0,0,x]
    - 16*G[-1,0,-1,0,-1,0,0,x]
    + 128*G[-1,0,-1,-1,0,0,0,x]
    + 160*G[-1,0,-1,-1,-1,0,0,x]
    + 160*G[-1,0,-1,-1,x]*Zeta[3]
    - 252*G[-1,0,x]*Zeta[5]
    - 32*G[-1,-1,0,0,0,0,0,x]
    - 232/3*G[-1,-1,0,0,x]*Zeta[3]
    + 32*G[-1,-1,0,-1,0,0,0,x]
    + 64*G[-1,-1,0,-1,-1,0,0,x]
    + 64*G[-1,-1,0,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,0,0,0,0,x]
    + 16*G[-1,-1,-1,0,-1,0,0,x]
    - 36*G[-1,-1,-1,0,x]*Zeta[3]
    - 8*G[-1,-1,-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,0,0,x]
    - 4*G[-1,-1,-1,-1,x]*Zeta[3]
    - 16*G[-1,-1,x]*Zeta[5]
    + 2/3*G[-1,x]*Zeta[3]^2
    - 12*Pi^2*G[0,-1,0,0,0,x]
    - 10*Pi^2*G[0,-1,-1,0,0,x]
    - 2*Pi^2*G[0,-1,-1,-1,0,x]
    + 90*Pi^2*G[0,-1,-1,-1,-1,x]
    - 72*Pi^2*G[0,-1,x]*Zeta[3]
    - 40/3*Pi^2*G[-1,0,0,0,0,x]
    - 8*Pi^2*G[-1,0,0,-1,0,x]
    + 24*Pi^2*G[-1,0,0,-1,-1,x]
    - 32/3*Pi^2*G[-1,0,-1,0,0,x]
    - 8*Pi^2*G[-1,0,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,0,-1,-1,0,x]
    + 80*Pi^2*G[-1,0,-1,-1,-1,x]
    + 82/9*Pi^2*G[-1,0,x]*Zeta[3]
    - 20/3*Pi^2*G[-1,-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,-1,0,-1,0,x]
    + 32*Pi^2*G[-1,-1,0,-1,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,-1,-1,x]
    + 16/3*Pi^2*G[-1,-1,x]*Zeta[3]
    + 203/2*Pi^2*Zeta[5]
    - 4/15*Pi^4*G[0,-1,0,x]
    + 59/30*Pi^4*G[0,-1,-1,x]
    - 3/2*Pi^4*G[-1,0,0,x]
    + 92/45*Pi^4*G[-1,0,-1,x]
    - 2/3*Pi^4*G[-1,-1,0,x]
    - 17/18*Pi^4*G[-1,-1,-1,x]
    + 2623/360*Pi^4*Zeta[3]
    - 1541/5040*Pi^6*G[0,x]
    - 37/315*Pi^6*G[-1,x]
    - 2129/7*Zeta[7]
  ,
  (* eps^4 *)
    192*G[0,-1,0,0,0,0,0,0,x]
    - 304*G[0,-1,0,0,0,x]*Zeta[3]
    - 36*G[0,-1,0,x]*Zeta[5]
    + 288*G[0,-1,-1,0,0,0,0,0,x]
    - 408*G[0,-1,-1,0,0,x]*Zeta[3]
    + 336*G[0,-1,-1,-1,0,0,0,0,x]
    - 12*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 360*G[0,-1,-1,-1,-1,0,0,0,x]
    + 372*G[0,-1,-1,-1,-1,-1,0,0,x]
    + 372*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 360*G[0,-1,-1,x]*Zeta[5]
    - 390*G[0,-1,x]*Zeta[3]^2
    - 4290/7*G[0,x]*Zeta[7]
    - 128*G[-1,0,0,0,0,0,0,0,x]
    - 928/3*G[-1,0,0,0,0,x]*Zeta[3]
    + 144*G[-1,0,0,0,-1,-1,0,0,x]
    + 144*G[-1,0,0,0,-1,x]*Zeta[3]
    - 48*G[-1,0,0,-1,0,-1,0,0,x]
    + 48*G[-1,0,0,-1,0,x]*Zeta[3]
    + 96*G[-1,0,0,-1,-1,0,0,0,x]
    + 144*G[-1,0,0,-1,-1,-1,0,0,x]
    + 144*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 2632/5*G[-1,0,0,x]*Zeta[5]
    + 128*G[-1,0,-1,0,0,0,0,0,x]
    - 368/3*G[-1,0,-1,0,0,x]*Zeta[3]
    - 32*G[-1,0,-1,0,-1,0,0,0,x]
    - 64*G[-1,0,-1,0,-1,-1,0,0,x]
    - 64*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 256*G[-1,0,-1,-1,0,0,0,0,x]
    - 16*G[-1,0,-1,-1,0,-1,0,0,x]
    + 320*G[-1,0,-1,-1,-1,0,0,0,x]
    + 352*G[-1,0,-1,-1,-1,-1,0,0,x]
    + 352*G[-1,0,-1,-1,-1,x]*Zeta[3]
    + 328*G[-1,0,-1,x]*Zeta[5]
    + 228*G[-1,0,x]*Zeta[3]^2
    - 64*G[-1,-1,0,0,0,0,0,0,x]
    - 464/3*G[-1,-1,0,0,0,x]*Zeta[3]
    + 48*G[-1,-1,0,0,-1,-1,0,0,x]
    + 48*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 64*G[-1,-1,0,-1,0,0,0,0,x]
    - 16*G[-1,-1,0,-1,0,-1,0,0,x]
    + 128*G[-1,-1,0,-1,-1,0,0,0,x]
    + 160*G[-1,-1,0,-1,-1,-1,0,0,x]
    + 160*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 252*G[-1,-1,0,x]*Zeta[5]
    - 32*G[-1,-1,-1,0,0,0,0,0,x]
    - 232/3*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 32*G[-1,-1,-1,0,-1,0,0,0,x]
    + 64*G[-1,-1,-1,0,-1,-1,0,0,x]
    + 64*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,-1,0,0,0,0,x]
    + 16*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 36*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 8*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,x]*Zeta[5]
    + 2/3*G[-1,-1,x]*Zeta[3]^2
    + 44*G[-1,x]*Zeta[7]
    - 144*MZV[3,5]
    - 24*Pi^2*G[0,-1,0,0,0,0,x]
    + 58/3*Pi^2*G[0,-1,0,x]*Zeta[3]
    - 20*Pi^2*G[0,-1,-1,0,0,0,x]
    - 18*Pi^2*G[0,-1,-1,-1,0,0,x]
    - 2*Pi^2*G[0,-1,-1,-1,-1,0,x]
    + 186*Pi^2*G[0,-1,-1,-1,-1,-1,x]
    - 208*Pi^2*G[0,-1,-1,x]*Zeta[3]
    - 211/5*Pi^2*G[0,x]*Zeta[5]
    - 80/3*Pi^2*G[-1,0,0,0,0,0,x]
    - 24*Pi^2*G[-1,0,0,0,-1,0,x]
    + 72*Pi^2*G[-1,0,0,0,-1,-1,x]
    - 8*Pi^2*G[-1,0,0,-1,0,0,x]
    - 24*Pi^2*G[-1,0,0,-1,0,-1,x]
    - 8*Pi^2*G[-1,0,0,-1,-1,0,x]
    + 72*Pi^2*G[-1,0,0,-1,-1,-1,x]
    + 428/9*Pi^2*G[-1,0,0,x]*Zeta[3]
    - 64/3*Pi^2*G[-1,0,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,0,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,0,-1,0,-1,-1,x]
    - 56/3*Pi^2*G[-1,0,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,0,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,0,-1,-1,-1,0,x]
    + 176*Pi^2*G[-1,0,-1,-1,-1,-1,x]
    - 256/3*Pi^2*G[-1,0,-1,x]*Zeta[3]
    - 40/3*Pi^2*G[-1,-1,0,0,0,0,x]
    - 8*Pi^2*G[-1,-1,0,0,-1,0,x]
    + 24*Pi^2*G[-1,-1,0,0,-1,-1,x]
    - 32/3*Pi^2*G[-1,-1,0,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,0,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,0,-1,-1,0,x]
    + 80*Pi^2*G[-1,-1,0,-1,-1,-1,x]
    + 82/9*Pi^2*G[-1,-1,0,x]*Zeta[3]
    - 20/3*Pi^2*G[-1,-1,-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,-1,-1,0,-1,0,x]
    + 32*Pi^2*G[-1,-1,-1,0,-1,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,-1,-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,-1,-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,-1,-1,-1,x]
    + 16/3*Pi^2*G[-1,-1,-1,x]*Zeta[3]
    + 454/5*Pi^2*G[-1,x]*Zeta[5]
    + 143/18*Pi^2*Zeta[3]^2
    - 73/30*Pi^4*G[0,-1,0,0,x]
    - 4/15*Pi^4*G[0,-1,-1,0,x]
    + 131/30*Pi^4*G[0,-1,-1,-1,x]
    - 59/60*Pi^4*G[0,x]*Zeta[3]
    - 3*Pi^4*G[-1,0,0,0,x]
    + 46/15*Pi^4*G[-1,0,0,-1,x]
    - 2/15*Pi^4*G[-1,0,-1,0,x]
    + 40/9*Pi^4*G[-1,0,-1,-1,x]
    - 3/2*Pi^4*G[-1,-1,0,0,x]
    + 92/45*Pi^4*G[-1,-1,0,-1,x]
    - 2/3*Pi^4*G[-1,-1,-1,0,x]
    - 17/18*Pi^4*G[-1,-1,-1,-1,x]
    + 2279/270*Pi^4*G[-1,x]*Zeta[3]
    - 337/630*Pi^6*G[0,-1,x]
    - 577/1260*Pi^6*G[-1,0,x]
    - 37/315*Pi^6*G[-1,-1,x]
    + 43201/151200*Pi^8
    + 50/3*Zeta[3]*Zeta[5]
  ,
  (* eps^5 *)
    384*G[0,-1,0,0,0,0,0,0,0,x]
    - 608*G[0,-1,0,0,0,0,x]*Zeta[3]
    - 3624/5*G[0,-1,0,0,x]*Zeta[5]
    + 116*G[0,-1,0,x]*Zeta[3]^2
    + 576*G[0,-1,-1,0,0,0,0,0,0,x]
    - 816*G[0,-1,-1,0,0,0,x]*Zeta[3]
    - 36*G[0,-1,-1,0,x]*Zeta[5]
    + 672*G[0,-1,-1,-1,0,0,0,0,0,x]
    - 920*G[0,-1,-1,-1,0,0,x]*Zeta[3]
    + 720*G[0,-1,-1,-1,-1,0,0,0,0,x]
    - 12*G[0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 744*G[0,-1,-1,-1,-1,-1,0,0,0,x]
    + 756*G[0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 756*G[0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 744*G[0,-1,-1,-1,x]*Zeta[5]
    - 902*G[0,-1,-1,x]*Zeta[3]^2
    + 708*G[0,-1,x]*Zeta[7]
    - 992/5*G[0,x]*Zeta[3]*Zeta[5]
    - 256*G[-1,0,0,0,0,0,0,0,0,x]
    - 1856/3*G[-1,0,0,0,0,0,x]*Zeta[3]
    + 432*G[-1,0,0,0,0,-1,-1,0,0,x]
    + 432*G[-1,0,0,0,0,-1,x]*Zeta[3]
    - 144*G[-1,0,0,0,-1,0,-1,0,0,x]
    + 144*G[-1,0,0,0,-1,0,x]*Zeta[3]
    + 288*G[-1,0,0,0,-1,-1,0,0,0,x]
    + 432*G[-1,0,0,0,-1,-1,-1,0,0,x]
    + 432*G[-1,0,0,0,-1,-1,x]*Zeta[3]
    - 5264/5*G[-1,0,0,0,x]*Zeta[5]
    + 240*G[-1,0,0,-1,0,0,x]*Zeta[3]
    - 96*G[-1,0,0,-1,0,-1,0,0,0,x]
    - 192*G[-1,0,0,-1,0,-1,-1,0,0,x]
    - 192*G[-1,0,0,-1,0,-1,x]*Zeta[3]
    + 192*G[-1,0,0,-1,-1,0,0,0,0,x]
    - 48*G[-1,0,0,-1,-1,0,-1,0,0,x]
    + 48*G[-1,0,0,-1,-1,0,x]*Zeta[3]
    + 288*G[-1,0,0,-1,-1,-1,0,0,0,x]
    + 336*G[-1,0,0,-1,-1,-1,-1,0,0,x]
    + 336*G[-1,0,0,-1,-1,-1,x]*Zeta[3]
    + 312*G[-1,0,0,-1,x]*Zeta[5]
    + 6664/9*G[-1,0,0,x]*Zeta[3]^2
    + 256*G[-1,0,-1,0,0,0,0,0,0,x]
    - 736/3*G[-1,0,-1,0,0,0,x]*Zeta[3]
    - 48*G[-1,0,-1,0,0,-1,-1,0,0,x]
    - 48*G[-1,0,-1,0,0,-1,x]*Zeta[3]
    - 64*G[-1,0,-1,0,-1,0,0,0,0,x]
    + 16*G[-1,0,-1,0,-1,0,-1,0,0,x]
    - 128*G[-1,0,-1,0,-1,-1,0,0,0,x]
    - 160*G[-1,0,-1,0,-1,-1,-1,0,0,x]
    - 160*G[-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 144*G[-1,0,-1,0,x]*Zeta[5]
    + 512*G[-1,0,-1,-1,0,0,0,0,0,x]
    - 1904/3*G[-1,0,-1,-1,0,0,x]*Zeta[3]
    - 32*G[-1,0,-1,-1,0,-1,0,0,0,x]
    - 64*G[-1,0,-1,-1,0,-1,-1,0,0,x]
    - 64*G[-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 640*G[-1,0,-1,-1,-1,0,0,0,0,x]
    - 16*G[-1,0,-1,-1,-1,0,-1,0,0,x]
    + 704*G[-1,0,-1,-1,-1,-1,0,0,0,x]
    + 736*G[-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 736*G[-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 712*G[-1,0,-1,-1,x]*Zeta[5]
    - 1976/3*G[-1,0,-1,x]*Zeta[3]^2
    - 1956*G[-1,0,x]*Zeta[7]
    - 128*G[-1,-1,0,0,0,0,0,0,0,x]
    - 928/3*G[-1,-1,0,0,0,0,x]*Zeta[3]
    + 144*G[-1,-1,0,0,0,-1,-1,0,0,x]
    + 144*G[-1,-1,0,0,0,-1,x]*Zeta[3]
    - 48*G[-1,-1,0,0,-1,0,-1,0,0,x]
    + 48*G[-1,-1,0,0,-1,0,x]*Zeta[3]
    + 96*G[-1,-1,0,0,-1,-1,0,0,0,x]
    + 144*G[-1,-1,0,0,-1,-1,-1,0,0,x]
    + 144*G[-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 2632/5*G[-1,-1,0,0,x]*Zeta[5]
    + 128*G[-1,-1,0,-1,0,0,0,0,0,x]
    - 368/3*G[-1,-1,0,-1,0,0,x]*Zeta[3]
    - 32*G[-1,-1,0,-1,0,-1,0,0,0,x]
    - 64*G[-1,-1,0,-1,0,-1,-1,0,0,x]
    - 64*G[-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 256*G[-1,-1,0,-1,-1,0,0,0,0,x]
    - 16*G[-1,-1,0,-1,-1,0,-1,0,0,x]
    + 320*G[-1,-1,0,-1,-1,-1,0,0,0,x]
    + 352*G[-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 352*G[-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 328*G[-1,-1,0,-1,x]*Zeta[5]
    + 228*G[-1,-1,0,x]*Zeta[3]^2
    - 64*G[-1,-1,-1,0,0,0,0,0,0,x]
    - 464/3*G[-1,-1,-1,0,0,0,x]*Zeta[3]
    + 48*G[-1,-1,-1,0,0,-1,-1,0,0,x]
    + 48*G[-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 64*G[-1,-1,-1,0,-1,0,0,0,0,x]
    - 16*G[-1,-1,-1,0,-1,0,-1,0,0,x]
    + 128*G[-1,-1,-1,0,-1,-1,0,0,0,x]
    + 160*G[-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 160*G[-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 252*G[-1,-1,-1,0,x]*Zeta[5]
    - 32*G[-1,-1,-1,-1,0,0,0,0,0,x]
    - 232/3*G[-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 32*G[-1,-1,-1,-1,0,-1,0,0,0,x]
    + 64*G[-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 64*G[-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,-1,-1,0,0,0,0,x]
    + 16*G[-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 36*G[-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 8*G[-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,-1,x]*Zeta[5]
    + 2/3*G[-1,-1,-1,x]*Zeta[3]^2
    + 44*G[-1,-1,x]*Zeta[7]
    - 192*G[-1,x]*MZV[3,5]
    - 2996/15*G[-1,x]*Zeta[3]*Zeta[5]
    - 48*Pi^2*G[0,-1,0,0,0,0,0,x]
    + 60*Pi^2*G[0,-1,0,0,x]*Zeta[3]
    - 40*Pi^2*G[0,-1,-1,0,0,0,0,x]
    + 58/3*Pi^2*G[0,-1,-1,0,x]*Zeta[3]
    - 36*Pi^2*G[0,-1,-1,-1,0,0,0,x]
    - 34*Pi^2*G[0,-1,-1,-1,-1,0,0,x]
    - 2*Pi^2*G[0,-1,-1,-1,-1,-1,0,x]
    + 378*Pi^2*G[0,-1,-1,-1,-1,-1,-1,x]
    - 480*Pi^2*G[0,-1,-1,-1,x]*Zeta[3]
    - 1802/5*Pi^2*G[0,-1,x]*Zeta[5]
    + 544/9*Pi^2*G[0,x]*Zeta[3]^2
    - 160/3*Pi^2*G[-1,0,0,0,0,0,0,x]
    - 72*Pi^2*G[-1,0,0,0,0,-1,0,x]
    + 216*Pi^2*G[-1,0,0,0,0,-1,-1,x]
    - 24*Pi^2*G[-1,0,0,0,-1,0,0,x]
    - 72*Pi^2*G[-1,0,0,0,-1,0,-1,x]
    - 24*Pi^2*G[-1,0,0,0,-1,-1,0,x]
    + 216*Pi^2*G[-1,0,0,0,-1,-1,-1,x]
    + 856/9*Pi^2*G[-1,0,0,0,x]*Zeta[3]
    - 16*Pi^2*G[-1,0,0,-1,0,0,0,x]
    + 16*Pi^2*G[-1,0,0,-1,0,-1,0,x]
    - 96*Pi^2*G[-1,0,0,-1,0,-1,-1,x]
    - 16*Pi^2*G[-1,0,0,-1,-1,0,0,x]
    - 24*Pi^2*G[-1,0,0,-1,-1,0,-1,x]
    - 8*Pi^2*G[-1,0,0,-1,-1,-1,0,x]
    + 168*Pi^2*G[-1,0,0,-1,-1,-1,-1,x]
    + 32*Pi^2*G[-1,0,0,-1,x]*Zeta[3]
    - 128/3*Pi^2*G[-1,0,-1,0,0,0,0,x]
    + 8*Pi^2*G[-1,0,-1,0,0,-1,0,x]
    - 24*Pi^2*G[-1,0,-1,0,0,-1,-1,x]
    + 32/3*Pi^2*G[-1,0,-1,0,-1,0,0,x]
    + 8*Pi^2*G[-1,0,-1,0,-1,0,-1,x]
    + 16/3*Pi^2*G[-1,0,-1,0,-1,-1,0,x]
    - 80*Pi^2*G[-1,0,-1,0,-1,-1,-1,x]
    + 440/9*Pi^2*G[-1,0,-1,0,x]*Zeta[3]
    - 112/3*Pi^2*G[-1,0,-1,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,0,-1,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,0,-1,-1,0,-1,-1,x]
    - 104/3*Pi^2*G[-1,0,-1,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,0,-1,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,0,-1,-1,-1,-1,0,x]
    + 368*Pi^2*G[-1,0,-1,-1,-1,-1,-1,x]
    - 1072/3*Pi^2*G[-1,0,-1,-1,x]*Zeta[3]
    + 994/15*Pi^2*G[-1,0,x]*Zeta[5]
    - 80/3*Pi^2*G[-1,-1,0,0,0,0,0,x]
    - 24*Pi^2*G[-1,-1,0,0,0,-1,0,x]
    + 72*Pi^2*G[-1,-1,0,0,0,-1,-1,x]
    - 8*Pi^2*G[-1,-1,0,0,-1,0,0,x]
    - 24*Pi^2*G[-1,-1,0,0,-1,0,-1,x]
    - 8*Pi^2*G[-1,-1,0,0,-1,-1,0,x]
    + 72*Pi^2*G[-1,-1,0,0,-1,-1,-1,x]
    + 428/9*Pi^2*G[-1,-1,0,0,x]*Zeta[3]
    - 64/3*Pi^2*G[-1,-1,0,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,-1,0,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,-1,0,-1,0,-1,-1,x]
    - 56/3*Pi^2*G[-1,-1,0,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,0,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,0,-1,-1,-1,0,x]
    + 176*Pi^2*G[-1,-1,0,-1,-1,-1,-1,x]
    - 256/3*Pi^2*G[-1,-1,0,-1,x]*Zeta[3]
    - 40/3*Pi^2*G[-1,-1,-1,0,0,0,0,x]
    - 8*Pi^2*G[-1,-1,-1,0,0,-1,0,x]
    + 24*Pi^2*G[-1,-1,-1,0,0,-1,-1,x]
    - 32/3*Pi^2*G[-1,-1,-1,0,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,-1,0,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,-1,0,-1,-1,0,x]
    + 80*Pi^2*G[-1,-1,-1,0,-1,-1,-1,x]
    + 82/9*Pi^2*G[-1,-1,-1,0,x]*Zeta[3]
    - 20/3*Pi^2*G[-1,-1,-1,-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,-1,-1,-1,0,-1,0,x]
    + 32*Pi^2*G[-1,-1,-1,-1,0,-1,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,-1,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,-1,-1,-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,-1,-1,-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,x]
    + 16/3*Pi^2*G[-1,-1,-1,-1,x]*Zeta[3]
    + 454/5*Pi^2*G[-1,-1,x]*Zeta[5]
    + 557/9*Pi^2*G[-1,x]*Zeta[3]^2
    + 14073/14*Pi^2*Zeta[7]
    - 73/15*Pi^4*G[0,-1,0,0,0,x]
    - 187/30*Pi^4*G[0,-1,-1,0,0,x]
    - 4/15*Pi^4*G[0,-1,-1,-1,0,x]
    + 55/6*Pi^4*G[0,-1,-1,-1,-1,x]
    - 1273/90*Pi^4*G[0,-1,x]*Zeta[3]
    - 6*Pi^4*G[-1,0,0,0,0,x]
    + 46/5*Pi^4*G[-1,0,0,0,-1,x]
    + 2/3*Pi^4*G[-1,0,0,-1,0,x]
    + 82/15*Pi^4*G[-1,0,0,-1,-1,x]
    - 2*Pi^4*G[-1,0,-1,0,0,x]
    - 92/45*Pi^4*G[-1,0,-1,0,-1,x]
    - 2/15*Pi^4*G[-1,0,-1,-1,0,x]
    + 416/45*Pi^4*G[-1,0,-1,-1,-1,x]
    + 673/90*Pi^4*G[-1,0,x]*Zeta[3]
    - 3*Pi^4*G[-1,-1,0,0,0,x]
    + 46/15*Pi^4*G[-1,-1,0,0,-1,x]
    - 2/15*Pi^4*G[-1,-1,0,-1,0,x]
    + 40/9*Pi^4*G[-1,-1,0,-1,-1,x]
    - 3/2*Pi^4*G[-1,-1,-1,0,0,x]
    + 92/45*Pi^4*G[-1,-1,-1,0,-1,x]
    - 2/3*Pi^4*G[-1,-1,-1,-1,0,x]
    - 17/18*Pi^4*G[-1,-1,-1,-1,-1,x]
    + 2279/270*Pi^4*G[-1,-1,x]*Zeta[3]
    + 26977/600*Pi^4*Zeta[5]
    + 281/1260*Pi^6*G[0,-1,0,x]
    - 551/315*Pi^6*G[0,-1,-1,x]
    - 1723/3780*Pi^6*G[-1,0,0,x]
    - 86/315*Pi^6*G[-1,0,-1,x]
    - 577/1260*Pi^6*G[-1,-1,0,x]
    - 37/315*Pi^6*G[-1,-1,-1,x]
    + 60961/45360*Pi^6*Zeta[3]
    - 10853/40320*Pi^8*G[0,x]
    + 19217/45360*Pi^8*G[-1,x]
    + 7904/81*Zeta[3]^3
    - 1523/9*Zeta[9]
  ,
  (* eps^6 *)
    768*G[0,-1,0,0,0,0,0,0,0,0,x]
    - 1216*G[0,-1,0,0,0,0,0,x]*Zeta[3]
    - 7248/5*G[0,-1,0,0,0,x]*Zeta[5]
    + 2744/3*G[0,-1,0,0,x]*Zeta[3]^2
    - 108*G[0,-1,0,x]*Zeta[7]
    + 1152*G[0,-1,-1,0,0,0,0,0,0,0,x]
    - 1632*G[0,-1,-1,0,0,0,0,x]*Zeta[3]
    - 10152/5*G[0,-1,-1,0,0,x]*Zeta[5]
    + 116*G[0,-1,-1,0,x]*Zeta[3]^2
    + 1344*G[0,-1,-1,-1,0,0,0,0,0,0,x]
    - 1840*G[0,-1,-1,-1,0,0,0,x]*Zeta[3]
    - 36*G[0,-1,-1,-1,0,x]*Zeta[5]
    + 1440*G[0,-1,-1,-1,-1,0,0,0,0,0,x]
    - 1944*G[0,-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 1488*G[0,-1,-1,-1,-1,-1,0,0,0,0,x]
    - 12*G[0,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    + 1512*G[0,-1,-1,-1,-1,-1,-1,0,0,0,x]
    + 1524*G[0,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    + 1524*G[0,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1512*G[0,-1,-1,-1,-1,x]*Zeta[5]
    - 1926*G[0,-1,-1,-1,x]*Zeta[3]^2
    + 1476*G[0,-1,-1,x]*Zeta[7]
    - 18932/5*G[0,-1,x]*Zeta[3]*Zeta[5]
    + 11264/27*G[0,x]*Zeta[3]^3
    - 15602/3*G[0,x]*Zeta[9]
    - 512*G[-1,0,0,0,0,0,0,0,0,0,x]
    - 3712/3*G[-1,0,0,0,0,0,0,x]*Zeta[3]
    + 1296*G[-1,0,0,0,0,0,-1,-1,0,0,x]
    + 1296*G[-1,0,0,0,0,0,-1,x]*Zeta[3]
    - 432*G[-1,0,0,0,0,-1,0,-1,0,0,x]
    + 432*G[-1,0,0,0,0,-1,0,x]*Zeta[3]
    + 864*G[-1,0,0,0,0,-1,-1,0,0,0,x]
    + 1296*G[-1,0,0,0,0,-1,-1,-1,0,0,x]
    + 1296*G[-1,0,0,0,0,-1,-1,x]*Zeta[3]
    - 10528/5*G[-1,0,0,0,0,x]*Zeta[5]
    + 720*G[-1,0,0,0,-1,0,0,x]*Zeta[3]
    - 288*G[-1,0,0,0,-1,0,-1,0,0,0,x]
    - 576*G[-1,0,0,0,-1,0,-1,-1,0,0,x]
    - 576*G[-1,0,0,0,-1,0,-1,x]*Zeta[3]
    + 576*G[-1,0,0,0,-1,-1,0,0,0,0,x]
    - 144*G[-1,0,0,0,-1,-1,0,-1,0,0,x]
    + 144*G[-1,0,0,0,-1,-1,0,x]*Zeta[3]
    + 864*G[-1,0,0,0,-1,-1,-1,0,0,0,x]
    + 1008*G[-1,0,0,0,-1,-1,-1,-1,0,0,x]
    + 1008*G[-1,0,0,0,-1,-1,-1,x]*Zeta[3]
    + 936*G[-1,0,0,0,-1,x]*Zeta[5]
    + 13328/9*G[-1,0,0,0,x]*Zeta[3]^2
    + 480*G[-1,0,0,-1,0,0,0,x]*Zeta[3]
    - 144*G[-1,0,0,-1,0,0,-1,-1,0,0,x]
    - 144*G[-1,0,0,-1,0,0,-1,x]*Zeta[3]
    - 192*G[-1,0,0,-1,0,-1,0,0,0,0,x]
    + 48*G[-1,0,0,-1,0,-1,0,-1,0,0,x]
    - 384*G[-1,0,0,-1,0,-1,-1,0,0,0,x]
    - 480*G[-1,0,0,-1,0,-1,-1,-1,0,0,x]
    - 480*G[-1,0,0,-1,0,-1,-1,x]*Zeta[3]
    + 576*G[-1,0,0,-1,0,x]*Zeta[5]
    + 384*G[-1,0,0,-1,-1,0,0,0,0,0,x]
    - 272*G[-1,0,0,-1,-1,0,0,x]*Zeta[3]
    - 96*G[-1,0,0,-1,-1,0,-1,0,0,0,x]
    - 192*G[-1,0,0,-1,-1,0,-1,-1,0,0,x]
    - 192*G[-1,0,0,-1,-1,0,-1,x]*Zeta[3]
    + 576*G[-1,0,0,-1,-1,-1,0,0,0,0,x]
    - 48*G[-1,0,0,-1,-1,-1,0,-1,0,0,x]
    + 48*G[-1,0,0,-1,-1,-1,0,x]*Zeta[3]
    + 672*G[-1,0,0,-1,-1,-1,-1,0,0,0,x]
    + 720*G[-1,0,0,-1,-1,-1,-1,-1,0,0,x]
    + 720*G[-1,0,0,-1,-1,-1,-1,x]*Zeta[3]
    + 696*G[-1,0,0,-1,-1,x]*Zeta[5]
    - 416*G[-1,0,0,-1,x]*Zeta[3]^2
    - 25192/7*G[-1,0,0,x]*Zeta[7]
    + 512*G[-1,0,-1,0,0,0,0,0,0,0,x]
    - 1472/3*G[-1,0,-1,0,0,0,0,x]*Zeta[3]
    - 144*G[-1,0,-1,0,0,0,-1,-1,0,0,x]
    - 144*G[-1,0,-1,0,0,0,-1,x]*Zeta[3]
    + 48*G[-1,0,-1,0,0,-1,0,-1,0,0,x]
    - 48*G[-1,0,-1,0,0,-1,0,x]*Zeta[3]
    - 96*G[-1,0,-1,0,0,-1,-1,0,0,0,x]
    - 144*G[-1,0,-1,0,0,-1,-1,-1,0,0,x]
    - 144*G[-1,0,-1,0,0,-1,-1,x]*Zeta[3]
    - 1712/5*G[-1,0,-1,0,0,x]*Zeta[5]
    - 128*G[-1,0,-1,0,-1,0,0,0,0,0,x]
    + 368/3*G[-1,0,-1,0,-1,0,0,x]*Zeta[3]
    + 32*G[-1,0,-1,0,-1,0,-1,0,0,0,x]
    + 64*G[-1,0,-1,0,-1,0,-1,-1,0,0,x]
    + 64*G[-1,0,-1,0,-1,0,-1,x]*Zeta[3]
    - 256*G[-1,0,-1,0,-1,-1,0,0,0,0,x]
    + 16*G[-1,0,-1,0,-1,-1,0,-1,0,0,x]
    - 320*G[-1,0,-1,0,-1,-1,-1,0,0,0,x]
    - 352*G[-1,0,-1,0,-1,-1,-1,-1,0,0,x]
    - 352*G[-1,0,-1,0,-1,-1,-1,x]*Zeta[3]
    - 328*G[-1,0,-1,0,-1,x]*Zeta[5]
    + 120*G[-1,0,-1,0,x]*Zeta[3]^2
    + 1024*G[-1,0,-1,-1,0,0,0,0,0,0,x]
    - 3808/3*G[-1,0,-1,-1,0,0,0,x]*Zeta[3]
    - 48*G[-1,0,-1,-1,0,0,-1,-1,0,0,x]
    - 48*G[-1,0,-1,-1,0,0,-1,x]*Zeta[3]
    - 64*G[-1,0,-1,-1,0,-1,0,0,0,0,x]
    + 16*G[-1,0,-1,-1,0,-1,0,-1,0,0,x]
    - 128*G[-1,0,-1,-1,0,-1,-1,0,0,0,x]
    - 160*G[-1,0,-1,-1,0,-1,-1,-1,0,0,x]
    - 160*G[-1,0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 144*G[-1,0,-1,-1,0,x]*Zeta[5]
    + 1280*G[-1,0,-1,-1,-1,0,0,0,0,0,x]
    - 4976/3*G[-1,0,-1,-1,-1,0,0,x]*Zeta[3]
    - 32*G[-1,0,-1,-1,-1,0,-1,0,0,0,x]
    - 64*G[-1,0,-1,-1,-1,0,-1,-1,0,0,x]
    - 64*G[-1,0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 1408*G[-1,0,-1,-1,-1,-1,0,0,0,0,x]
    - 16*G[-1,0,-1,-1,-1,-1,0,-1,0,0,x]
    + 1472*G[-1,0,-1,-1,-1,-1,-1,0,0,0,x]
    + 1504*G[-1,0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 1504*G[-1,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1480*G[-1,0,-1,-1,-1,x]*Zeta[5]
    - 5048/3*G[-1,0,-1,-1,x]*Zeta[3]^2
    + 1312*G[-1,0,-1,x]*Zeta[7]
    + 12792/5*G[-1,0,x]*Zeta[3]*Zeta[5]
    - 256*G[-1,-1,0,0,0,0,0,0,0,0,x]
    - 1856/3*G[-1,-1,0,0,0,0,0,x]*Zeta[3]
    + 432*G[-1,-1,0,0,0,0,-1,-1,0,0,x]
    + 432*G[-1,-1,0,0,0,0,-1,x]*Zeta[3]
    - 144*G[-1,-1,0,0,0,-1,0,-1,0,0,x]
    + 144*G[-1,-1,0,0,0,-1,0,x]*Zeta[3]
    + 288*G[-1,-1,0,0,0,-1,-1,0,0,0,x]
    + 432*G[-1,-1,0,0,0,-1,-1,-1,0,0,x]
    + 432*G[-1,-1,0,0,0,-1,-1,x]*Zeta[3]
    - 5264/5*G[-1,-1,0,0,0,x]*Zeta[5]
    + 240*G[-1,-1,0,0,-1,0,0,x]*Zeta[3]
    - 96*G[-1,-1,0,0,-1,0,-1,0,0,0,x]
    - 192*G[-1,-1,0,0,-1,0,-1,-1,0,0,x]
    - 192*G[-1,-1,0,0,-1,0,-1,x]*Zeta[3]
    + 192*G[-1,-1,0,0,-1,-1,0,0,0,0,x]
    - 48*G[-1,-1,0,0,-1,-1,0,-1,0,0,x]
    + 48*G[-1,-1,0,0,-1,-1,0,x]*Zeta[3]
    + 288*G[-1,-1,0,0,-1,-1,-1,0,0,0,x]
    + 336*G[-1,-1,0,0,-1,-1,-1,-1,0,0,x]
    + 336*G[-1,-1,0,0,-1,-1,-1,x]*Zeta[3]
    + 312*G[-1,-1,0,0,-1,x]*Zeta[5]
    + 6664/9*G[-1,-1,0,0,x]*Zeta[3]^2
    + 256*G[-1,-1,0,-1,0,0,0,0,0,0,x]
    - 736/3*G[-1,-1,0,-1,0,0,0,x]*Zeta[3]
    - 48*G[-1,-1,0,-1,0,0,-1,-1,0,0,x]
    - 48*G[-1,-1,0,-1,0,0,-1,x]*Zeta[3]
    - 64*G[-1,-1,0,-1,0,-1,0,0,0,0,x]
    + 16*G[-1,-1,0,-1,0,-1,0,-1,0,0,x]
    - 128*G[-1,-1,0,-1,0,-1,-1,0,0,0,x]
    - 160*G[-1,-1,0,-1,0,-1,-1,-1,0,0,x]
    - 160*G[-1,-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 144*G[-1,-1,0,-1,0,x]*Zeta[5]
    + 512*G[-1,-1,0,-1,-1,0,0,0,0,0,x]
    - 1904/3*G[-1,-1,0,-1,-1,0,0,x]*Zeta[3]
    - 32*G[-1,-1,0,-1,-1,0,-1,0,0,0,x]
    - 64*G[-1,-1,0,-1,-1,0,-1,-1,0,0,x]
    - 64*G[-1,-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 640*G[-1,-1,0,-1,-1,-1,0,0,0,0,x]
    - 16*G[-1,-1,0,-1,-1,-1,0,-1,0,0,x]
    + 704*G[-1,-1,0,-1,-1,-1,-1,0,0,0,x]
    + 736*G[-1,-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 736*G[-1,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 712*G[-1,-1,0,-1,-1,x]*Zeta[5]
    - 1976/3*G[-1,-1,0,-1,x]*Zeta[3]^2
    - 1956*G[-1,-1,0,x]*Zeta[7]
    - 128*G[-1,-1,-1,0,0,0,0,0,0,0,x]
    - 928/3*G[-1,-1,-1,0,0,0,0,x]*Zeta[3]
    + 144*G[-1,-1,-1,0,0,0,-1,-1,0,0,x]
    + 144*G[-1,-1,-1,0,0,0,-1,x]*Zeta[3]
    - 48*G[-1,-1,-1,0,0,-1,0,-1,0,0,x]
    + 48*G[-1,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 96*G[-1,-1,-1,0,0,-1,-1,0,0,0,x]
    + 144*G[-1,-1,-1,0,0,-1,-1,-1,0,0,x]
    + 144*G[-1,-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 2632/5*G[-1,-1,-1,0,0,x]*Zeta[5]
    + 128*G[-1,-1,-1,0,-1,0,0,0,0,0,x]
    - 368/3*G[-1,-1,-1,0,-1,0,0,x]*Zeta[3]
    - 32*G[-1,-1,-1,0,-1,0,-1,0,0,0,x]
    - 64*G[-1,-1,-1,0,-1,0,-1,-1,0,0,x]
    - 64*G[-1,-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 256*G[-1,-1,-1,0,-1,-1,0,0,0,0,x]
    - 16*G[-1,-1,-1,0,-1,-1,0,-1,0,0,x]
    + 320*G[-1,-1,-1,0,-1,-1,-1,0,0,0,x]
    + 352*G[-1,-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 352*G[-1,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 328*G[-1,-1,-1,0,-1,x]*Zeta[5]
    + 228*G[-1,-1,-1,0,x]*Zeta[3]^2
    - 64*G[-1,-1,-1,-1,0,0,0,0,0,0,x]
    - 464/3*G[-1,-1,-1,-1,0,0,0,x]*Zeta[3]
    + 48*G[-1,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 48*G[-1,-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 64*G[-1,-1,-1,-1,0,-1,0,0,0,0,x]
    - 16*G[-1,-1,-1,-1,0,-1,0,-1,0,0,x]
    + 128*G[-1,-1,-1,-1,0,-1,-1,0,0,0,x]
    + 160*G[-1,-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 160*G[-1,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 252*G[-1,-1,-1,-1,0,x]*Zeta[5]
    - 32*G[-1,-1,-1,-1,-1,0,0,0,0,0,x]
    - 232/3*G[-1,-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 32*G[-1,-1,-1,-1,-1,0,-1,0,0,0,x]
    + 64*G[-1,-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 64*G[-1,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,-1,-1,-1,0,0,0,0,x]
    + 16*G[-1,-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 36*G[-1,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 8*G[-1,-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 4*G[-1,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 16*G[-1,-1,-1,-1,-1,x]*Zeta[5]
    + 2/3*G[-1,-1,-1,-1,x]*Zeta[3]^2
    + 44*G[-1,-1,-1,x]*Zeta[7]
    - 192*G[-1,-1,x]*MZV[3,5]
    - 2996/15*G[-1,-1,x]*Zeta[3]*Zeta[5]
    + 652/9*G[-1,x]*Zeta[3]^3
    + 2712*G[-1,x]*Zeta[9]
    - 720*MZV[3,7]
    + 1996241/4435200*Pi^10
    - 96*Pi^2*G[0,-1,0,0,0,0,0,0,x]
    + 120*Pi^2*G[0,-1,0,0,0,x]*Zeta[3]
    + 514/5*Pi^2*G[0,-1,0,x]*Zeta[5]
    - 80*Pi^2*G[0,-1,-1,0,0,0,0,0,x]
    + 308/3*Pi^2*G[0,-1,-1,0,0,x]*Zeta[3]
    - 72*Pi^2*G[0,-1,-1,-1,0,0,0,0,x]
    + 58/3*Pi^2*G[0,-1,-1,-1,0,x]*Zeta[3]
    - 68*Pi^2*G[0,-1,-1,-1,-1,0,0,0,x]
    - 66*Pi^2*G[0,-1,-1,-1,-1,-1,0,0,x]
    - 2*Pi^2*G[0,-1,-1,-1,-1,-1,-1,0,x]
    + 762*Pi^2*G[0,-1,-1,-1,-1,-1,-1,-1,x]
    - 1024*Pi^2*G[0,-1,-1,-1,-1,x]*Zeta[3]
    - 5226/5*Pi^2*G[0,-1,-1,x]*Zeta[5]
    + 1277/3*Pi^2*G[0,-1,x]*Zeta[3]^2
    - 1597/7*Pi^2*G[0,x]*Zeta[7]
    - 320/3*Pi^2*G[-1,0,0,0,0,0,0,0,x]
    - 216*Pi^2*G[-1,0,0,0,0,0,-1,0,x]
    + 648*Pi^2*G[-1,0,0,0,0,0,-1,-1,x]
    - 72*Pi^2*G[-1,0,0,0,0,-1,0,0,x]
    - 216*Pi^2*G[-1,0,0,0,0,-1,0,-1,x]
    - 72*Pi^2*G[-1,0,0,0,0,-1,-1,0,x]
    + 648*Pi^2*G[-1,0,0,0,0,-1,-1,-1,x]
    + 1712/9*Pi^2*G[-1,0,0,0,0,x]*Zeta[3]
    - 48*Pi^2*G[-1,0,0,0,-1,0,0,0,x]
    + 48*Pi^2*G[-1,0,0,0,-1,0,-1,0,x]
    - 288*Pi^2*G[-1,0,0,0,-1,0,-1,-1,x]
    - 48*Pi^2*G[-1,0,0,0,-1,-1,0,0,x]
    - 72*Pi^2*G[-1,0,0,0,-1,-1,0,-1,x]
    - 24*Pi^2*G[-1,0,0,0,-1,-1,-1,0,x]
    + 504*Pi^2*G[-1,0,0,0,-1,-1,-1,-1,x]
    + 96*Pi^2*G[-1,0,0,0,-1,x]*Zeta[3]
    - 32*Pi^2*G[-1,0,0,-1,0,0,0,0,x]
    + 24*Pi^2*G[-1,0,0,-1,0,0,-1,0,x]
    - 72*Pi^2*G[-1,0,0,-1,0,0,-1,-1,x]
    + 32*Pi^2*G[-1,0,0,-1,0,-1,0,0,x]
    + 24*Pi^2*G[-1,0,0,-1,0,-1,0,-1,x]
    + 16*Pi^2*G[-1,0,0,-1,0,-1,-1,0,x]
    - 240*Pi^2*G[-1,0,0,-1,0,-1,-1,-1,x]
    + 208/3*Pi^2*G[-1,0,0,-1,0,x]*Zeta[3]
    - 32*Pi^2*G[-1,0,0,-1,-1,0,0,0,x]
    + 16*Pi^2*G[-1,0,0,-1,-1,0,-1,0,x]
    - 96*Pi^2*G[-1,0,0,-1,-1,0,-1,-1,x]
    - 32*Pi^2*G[-1,0,0,-1,-1,-1,0,0,x]
    - 24*Pi^2*G[-1,0,0,-1,-1,-1,0,-1,x]
    - 8*Pi^2*G[-1,0,0,-1,-1,-1,-1,0,x]
    + 360*Pi^2*G[-1,0,0,-1,-1,-1,-1,-1,x]
    - 240*Pi^2*G[-1,0,0,-1,-1,x]*Zeta[3]
    + 844/3*Pi^2*G[-1,0,0,x]*Zeta[5]
    - 256/3*Pi^2*G[-1,0,-1,0,0,0,0,0,x]
    + 24*Pi^2*G[-1,0,-1,0,0,0,-1,0,x]
    - 72*Pi^2*G[-1,0,-1,0,0,0,-1,-1,x]
    + 8*Pi^2*G[-1,0,-1,0,0,-1,0,0,x]
    + 24*Pi^2*G[-1,0,-1,0,0,-1,0,-1,x]
    + 8*Pi^2*G[-1,0,-1,0,0,-1,-1,0,x]
    - 72*Pi^2*G[-1,0,-1,0,0,-1,-1,-1,x]
    + 808/9*Pi^2*G[-1,0,-1,0,0,x]*Zeta[3]
    + 64/3*Pi^2*G[-1,0,-1,0,-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,0,-1,0,-1,0,-1,0,x]
    + 32*Pi^2*G[-1,0,-1,0,-1,0,-1,-1,x]
    + 56/3*Pi^2*G[-1,0,-1,0,-1,-1,0,0,x]
    + 8*Pi^2*G[-1,0,-1,0,-1,-1,0,-1,x]
    + 16/3*Pi^2*G[-1,0,-1,0,-1,-1,-1,0,x]
    - 176*Pi^2*G[-1,0,-1,0,-1,-1,-1,-1,x]
    + 256/3*Pi^2*G[-1,0,-1,0,-1,x]*Zeta[3]
    - 224/3*Pi^2*G[-1,0,-1,-1,0,0,0,0,x]
    + 8*Pi^2*G[-1,0,-1,-1,0,0,-1,0,x]
    - 24*Pi^2*G[-1,0,-1,-1,0,0,-1,-1,x]
    + 32/3*Pi^2*G[-1,0,-1,-1,0,-1,0,0,x]
    + 8*Pi^2*G[-1,0,-1,-1,0,-1,0,-1,x]
    + 16/3*Pi^2*G[-1,0,-1,-1,0,-1,-1,0,x]
    - 80*Pi^2*G[-1,0,-1,-1,0,-1,-1,-1,x]
    + 440/9*Pi^2*G[-1,0,-1,-1,0,x]*Zeta[3]
    - 208/3*Pi^2*G[-1,0,-1,-1,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,0,-1,-1,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,0,-1,-1,-1,0,-1,-1,x]
    - 200/3*Pi^2*G[-1,0,-1,-1,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,0,-1,-1,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,0,-1,-1,-1,-1,-1,0,x]
    + 752*Pi^2*G[-1,0,-1,-1,-1,-1,-1,-1,x]
    - 2704/3*Pi^2*G[-1,0,-1,-1,-1,x]*Zeta[3]
    - 2436/5*Pi^2*G[-1,0,-1,x]*Zeta[5]
    - 1006/27*Pi^2*G[-1,0,x]*Zeta[3]^2
    - 160/3*Pi^2*G[-1,-1,0,0,0,0,0,0,x]
    - 72*Pi^2*G[-1,-1,0,0,0,0,-1,0,x]
    + 216*Pi^2*G[-1,-1,0,0,0,0,-1,-1,x]
    - 24*Pi^2*G[-1,-1,0,0,0,-1,0,0,x]
    - 72*Pi^2*G[-1,-1,0,0,0,-1,0,-1,x]
    - 24*Pi^2*G[-1,-1,0,0,0,-1,-1,0,x]
    + 216*Pi^2*G[-1,-1,0,0,0,-1,-1,-1,x]
    + 856/9*Pi^2*G[-1,-1,0,0,0,x]*Zeta[3]
    - 16*Pi^2*G[-1,-1,0,0,-1,0,0,0,x]
    + 16*Pi^2*G[-1,-1,0,0,-1,0,-1,0,x]
    - 96*Pi^2*G[-1,-1,0,0,-1,0,-1,-1,x]
    - 16*Pi^2*G[-1,-1,0,0,-1,-1,0,0,x]
    - 24*Pi^2*G[-1,-1,0,0,-1,-1,0,-1,x]
    - 8*Pi^2*G[-1,-1,0,0,-1,-1,-1,0,x]
    + 168*Pi^2*G[-1,-1,0,0,-1,-1,-1,-1,x]
    + 32*Pi^2*G[-1,-1,0,0,-1,x]*Zeta[3]
    - 128/3*Pi^2*G[-1,-1,0,-1,0,0,0,0,x]
    + 8*Pi^2*G[-1,-1,0,-1,0,0,-1,0,x]
    - 24*Pi^2*G[-1,-1,0,-1,0,0,-1,-1,x]
    + 32/3*Pi^2*G[-1,-1,0,-1,0,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,0,-1,0,-1,0,-1,x]
    + 16/3*Pi^2*G[-1,-1,0,-1,0,-1,-1,0,x]
    - 80*Pi^2*G[-1,-1,0,-1,0,-1,-1,-1,x]
    + 440/9*Pi^2*G[-1,-1,0,-1,0,x]*Zeta[3]
    - 112/3*Pi^2*G[-1,-1,0,-1,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,-1,0,-1,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,-1,0,-1,-1,0,-1,-1,x]
    - 104/3*Pi^2*G[-1,-1,0,-1,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,0,-1,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,0,-1,-1,-1,-1,0,x]
    + 368*Pi^2*G[-1,-1,0,-1,-1,-1,-1,-1,x]
    - 1072/3*Pi^2*G[-1,-1,0,-1,-1,x]*Zeta[3]
    + 994/15*Pi^2*G[-1,-1,0,x]*Zeta[5]
    - 80/3*Pi^2*G[-1,-1,-1,0,0,0,0,0,x]
    - 24*Pi^2*G[-1,-1,-1,0,0,0,-1,0,x]
    + 72*Pi^2*G[-1,-1,-1,0,0,0,-1,-1,x]
    - 8*Pi^2*G[-1,-1,-1,0,0,-1,0,0,x]
    - 24*Pi^2*G[-1,-1,-1,0,0,-1,0,-1,x]
    - 8*Pi^2*G[-1,-1,-1,0,0,-1,-1,0,x]
    + 72*Pi^2*G[-1,-1,-1,0,0,-1,-1,-1,x]
    + 428/9*Pi^2*G[-1,-1,-1,0,0,x]*Zeta[3]
    - 64/3*Pi^2*G[-1,-1,-1,0,-1,0,0,0,x]
    + 16/3*Pi^2*G[-1,-1,-1,0,-1,0,-1,0,x]
    - 32*Pi^2*G[-1,-1,-1,0,-1,0,-1,-1,x]
    - 56/3*Pi^2*G[-1,-1,-1,0,-1,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,-1,0,-1,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,-1,0,-1,-1,-1,0,x]
    + 176*Pi^2*G[-1,-1,-1,0,-1,-1,-1,-1,x]
    - 256/3*Pi^2*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 40/3*Pi^2*G[-1,-1,-1,-1,0,0,0,0,x]
    - 8*Pi^2*G[-1,-1,-1,-1,0,0,-1,0,x]
    + 24*Pi^2*G[-1,-1,-1,-1,0,0,-1,-1,x]
    - 32/3*Pi^2*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 8*Pi^2*G[-1,-1,-1,-1,0,-1,0,-1,x]
    - 16/3*Pi^2*G[-1,-1,-1,-1,0,-1,-1,0,x]
    + 80*Pi^2*G[-1,-1,-1,-1,0,-1,-1,-1,x]
    + 82/9*Pi^2*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 20/3*Pi^2*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 16/3*Pi^2*G[-1,-1,-1,-1,-1,0,-1,0,x]
    + 32*Pi^2*G[-1,-1,-1,-1,-1,0,-1,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    + 8*Pi^2*G[-1,-1,-1,-1,-1,-1,0,-1,x]
    - 2/3*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,0,x]
    - 2*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,-1,x]
    + 16/3*Pi^2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 454/5*Pi^2*G[-1,-1,-1,x]*Zeta[5]
    + 557/9*Pi^2*G[-1,-1,x]*Zeta[3]^2
    + 7704/7*Pi^2*G[-1,x]*Zeta[7]
    + 24*Pi^2*MZV[3,5]
    - 5263/15*Pi^2*Zeta[3]*Zeta[5]
    - 146/15*Pi^4*G[0,-1,0,0,0,0,x]
    + 379/90*Pi^4*G[0,-1,0,x]*Zeta[3]
    - 187/15*Pi^4*G[0,-1,-1,0,0,0,x]
    - 83/6*Pi^4*G[0,-1,-1,-1,0,0,x]
    - 4/15*Pi^4*G[0,-1,-1,-1,-1,0,x]
    + 563/30*Pi^4*G[0,-1,-1,-1,-1,-1,x]
    - 3109/90*Pi^4*G[0,-1,-1,x]*Zeta[3]
    - 473/100*Pi^4*G[0,x]*Zeta[5]
    - 12*Pi^4*G[-1,0,0,0,0,0,x]
    + 138/5*Pi^4*G[-1,0,0,0,0,-1,x]
    + 2*Pi^4*G[-1,0,0,0,-1,0,x]
    + 82/5*Pi^4*G[-1,0,0,0,-1,-1,x]
    + 56/15*Pi^4*G[-1,0,0,-1,0,0,x]
    - 92/15*Pi^4*G[-1,0,0,-1,0,-1,x]
    + 2/3*Pi^4*G[-1,0,0,-1,-1,0,x]
    + 154/15*Pi^4*G[-1,0,0,-1,-1,-1,x]
    + 73/3*Pi^4*G[-1,0,0,x]*Zeta[3]
    - 4*Pi^4*G[-1,0,-1,0,0,0,x]
    - 46/15*Pi^4*G[-1,0,-1,0,0,-1,x]
    + 2/15*Pi^4*G[-1,0,-1,0,-1,0,x]
    - 40/9*Pi^4*G[-1,0,-1,0,-1,-1,x]
    - 48/5*Pi^4*G[-1,0,-1,-1,0,0,x]
    - 92/45*Pi^4*G[-1,0,-1,-1,0,-1,x]
    - 2/15*Pi^4*G[-1,0,-1,-1,-1,0,x]
    + 848/45*Pi^4*G[-1,0,-1,-1,-1,-1,x]
    - 4114/135*Pi^4*G[-1,0,-1,x]*Zeta[3]
    - 6*Pi^4*G[-1,-1,0,0,0,0,x]
    + 46/5*Pi^4*G[-1,-1,0,0,0,-1,x]
    + 2/3*Pi^4*G[-1,-1,0,0,-1,0,x]
    + 82/15*Pi^4*G[-1,-1,0,0,-1,-1,x]
    - 2*Pi^4*G[-1,-1,0,-1,0,0,x]
    - 92/45*Pi^4*G[-1,-1,0,-1,0,-1,x]
    - 2/15*Pi^4*G[-1,-1,0,-1,-1,0,x]
    + 416/45*Pi^4*G[-1,-1,0,-1,-1,-1,x]
    + 673/90*Pi^4*G[-1,-1,0,x]*Zeta[3]
    - 3*Pi^4*G[-1,-1,-1,0,0,0,x]
    + 46/15*Pi^4*G[-1,-1,-1,0,0,-1,x]
    - 2/15*Pi^4*G[-1,-1,-1,0,-1,0,x]
    + 40/9*Pi^4*G[-1,-1,-1,0,-1,-1,x]
    - 3/2*Pi^4*G[-1,-1,-1,-1,0,0,x]
    + 92/45*Pi^4*G[-1,-1,-1,-1,0,-1,x]
    - 2/3*Pi^4*G[-1,-1,-1,-1,-1,0,x]
    - 17/18*Pi^4*G[-1,-1,-1,-1,-1,-1,x]
    + 2279/270*Pi^4*G[-1,-1,-1,x]*Zeta[3]
    + 2516/45*Pi^4*G[-1,x]*Zeta[5]
    - 29161/1080*Pi^4*Zeta[3]^2
    - 781/1260*Pi^6*G[0,-1,0,0,x]
    + 281/1260*Pi^6*G[0,-1,-1,0,x]
    - 188/45*Pi^6*G[0,-1,-1,-1,x]
    + 12569/7560*Pi^6*G[0,x]*Zeta[3]
    - 1723/1890*Pi^6*G[-1,0,0,0,x]
    + 416/315*Pi^6*G[-1,0,0,-1,x]
    + 71/63*Pi^6*G[-1,0,-1,0,x]
    - 851/315*Pi^6*G[-1,0,-1,-1,x]
    - 1723/3780*Pi^6*G[-1,-1,0,0,x]
    - 86/315*Pi^6*G[-1,-1,0,-1,x]
    - 577/1260*Pi^6*G[-1,-1,-1,0,x]
    - 37/315*Pi^6*G[-1,-1,-1,-1,x]
    + 271/135*Pi^6*G[-1,x]*Zeta[3]
    - 48371/75600*Pi^8*G[0,-1,x]
    - 5947/18900*Pi^8*G[-1,0,x]
    + 19217/45360*Pi^8*G[-1,-1,x]
    - 46154/21*Zeta[3]*Zeta[7]
    - 26917/25*Zeta[5]^2
  }, -4, 7, 1],
3 -> SeriesData[eps, 0, {
  (* eps^-6 *)
    16/9
  ,
  (* eps^-5 *)
    5/3*G[0,x]
  ,
  (* eps^-4 *)
    - 3/2*Pi^2
  ,
  (* eps^-3 *)
    - 3*G[-1,0,0,x]
    + 11/12*Pi^2*G[0,x]
    - 3/2*Pi^2*G[-1,x]
    - 131/9*Zeta[3]
  ,
  (* eps^-2 *)
    14*G[0,-1,0,0,x]
    - 49/3*G[0,x]*Zeta[3]
    - 9*G[-1,0,0,0,x]
    - 3*G[-1,-1,0,0,x]
    - 3*G[-1,x]*Zeta[3]
    + 7*Pi^2*G[0,-1,x]
    - Pi^2*G[-1,0,x]
    - 3/2*Pi^2*G[-1,-1,x]
    - 1411/1080*Pi^4
  ,
  (* eps^-1 *)
    - 8*G[0,0,-1,0,0,x]
    + 42*G[0,-1,0,0,0,x]
    + 38*G[0,-1,-1,0,0,x]
    + 38*G[0,-1,x]*Zeta[3]
    - 27*G[-1,0,0,0,0,x]
    + 26*G[-1,0,-1,0,0,x]
    - 58*G[-1,0,x]*Zeta[3]
    - 9*G[-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,0,0,x]
    - 3*G[-1,-1,x]*Zeta[3]
    - 4*Pi^2*G[0,0,-1,x]
    + 2/3*Pi^2*G[0,-1,0,x]
    + 19*Pi^2*G[0,-1,-1,x]
    - 25/4*Pi^2*G[-1,0,0,x]
    + 13*Pi^2*G[-1,0,-1,x]
    - Pi^2*G[-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,x]
    + 73/4*Pi^2*Zeta[3]
    + 503/1440*Pi^4*G[0,x]
    - 13/8*Pi^4*G[-1,x]
    - 301/15*Zeta[5]
  ,
  (* eps^0 *)
    - 24*G[0,0,-1,0,0,0,x]
    - 56*G[0,0,-1,-1,0,0,x]
    - 56*G[0,0,-1,x]*Zeta[3]
    + 126*G[0,-1,0,0,0,0,x]
    - 28*G[0,-1,0,-1,0,0,x]
    + 108*G[0,-1,0,x]*Zeta[3]
    + 114*G[0,-1,-1,0,0,0,x]
    + 62*G[0,-1,-1,-1,0,0,x]
    + 62*G[0,-1,-1,x]*Zeta[3]
    - 149*G[0,x]*Zeta[5]
    - 81*G[-1,0,0,0,0,0,x]
    + 32*G[-1,0,0,-1,0,0,x]
    - 183*G[-1,0,0,x]*Zeta[3]
    + 78*G[-1,0,-1,0,0,0,x]
    + 98*G[-1,0,-1,-1,0,0,x]
    + 98*G[-1,0,-1,x]*Zeta[3]
    - 27*G[-1,-1,0,0,0,0,x]
    + 26*G[-1,-1,0,-1,0,0,x]
    - 58*G[-1,-1,0,x]*Zeta[3]
    - 9*G[-1,-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,-1,0,0,x]
    - 3*G[-1,-1,-1,x]*Zeta[3]
    + 57*G[-1,x]*Zeta[5]
    + 16/3*Pi^2*G[0,0,-1,0,x]
    - 28*Pi^2*G[0,0,-1,-1,x]
    + 13/2*Pi^2*G[0,-1,0,0,x]
    - 14*Pi^2*G[0,-1,0,-1,x]
    + 26/3*Pi^2*G[0,-1,-1,0,x]
    + 31*Pi^2*G[0,-1,-1,-1,x]
    - 223/12*Pi^2*G[0,x]*Zeta[3]
    - 75/4*Pi^2*G[-1,0,0,0,x]
    + 16*Pi^2*G[-1,0,0,-1,x]
    - 10/3*Pi^2*G[-1,0,-1,0,x]
    + 49*Pi^2*G[-1,0,-1,-1,x]
    - 25/4*Pi^2*G[-1,-1,0,0,x]
    + 13*Pi^2*G[-1,-1,0,-1,x]
    - Pi^2*G[-1,-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,-1,x]
    - 37/12*Pi^2*G[-1,x]*Zeta[3]
    + 145/36*Pi^4*G[0,-1,x]
    - 131/60*Pi^4*G[-1,0,x]
    - 13/8*Pi^4*G[-1,-1,x]
    - 624607/544320*Pi^6
    + 167/9*Zeta[3]^2
  ,
  (* eps^1 *)
    - 72*G[0,0,-1,0,0,0,0,x]
    + 32*G[0,0,-1,0,-1,0,0,x]
    + 64*G[0,0,-1,0,x]*Zeta[3]
    - 168*G[0,0,-1,-1,0,0,0,x]
    - 296*G[0,0,-1,-1,-1,0,0,x]
    - 296*G[0,0,-1,-1,x]*Zeta[3]
    + 378*G[0,-1,0,0,0,0,0,x]
    + 96*G[0,-1,0,0,-1,0,0,x]
    + 110*G[0,-1,0,0,x]*Zeta[3]
    - 84*G[0,-1,0,-1,0,0,0,x]
    - 220*G[0,-1,0,-1,-1,0,0,x]
    - 220*G[0,-1,0,-1,x]*Zeta[3]
    + 342*G[0,-1,-1,0,0,0,0,x]
    - 124*G[0,-1,-1,0,-1,0,0,x]
    + 348*G[0,-1,-1,0,x]*Zeta[3]
    + 186*G[0,-1,-1,-1,0,0,0,x]
    + 86*G[0,-1,-1,-1,-1,0,0,x]
    + 86*G[0,-1,-1,-1,x]*Zeta[3]
    + 262*G[0,-1,x]*Zeta[5]
    - 211/6*G[0,x]*Zeta[3]^2
    - 243*G[-1,0,0,0,0,0,0,x]
    + 136*G[-1,0,0,0,-1,0,0,x]
    - 549*G[-1,0,0,0,x]*Zeta[3]
    + 96*G[-1,0,0,-1,0,0,0,x]
    + 176*G[-1,0,0,-1,-1,0,0,x]
    + 176*G[-1,0,0,-1,x]*Zeta[3]
    + 234*G[-1,0,-1,0,0,0,0,x]
    - 36*G[-1,0,-1,0,-1,0,0,x]
    + 196*G[-1,0,-1,0,x]*Zeta[3]
    + 294*G[-1,0,-1,-1,0,0,0,x]
    + 170*G[-1,0,-1,-1,-1,0,0,x]
    + 170*G[-1,0,-1,-1,x]*Zeta[3]
    - 566*G[-1,0,x]*Zeta[5]
    - 81*G[-1,-1,0,0,0,0,0,x]
    + 32*G[-1,-1,0,0,-1,0,0,x]
    - 183*G[-1,-1,0,0,x]*Zeta[3]
    + 78*G[-1,-1,0,-1,0,0,0,x]
    + 98*G[-1,-1,0,-1,-1,0,0,x]
    + 98*G[-1,-1,0,-1,x]*Zeta[3]
    - 27*G[-1,-1,-1,0,0,0,0,x]
    + 26*G[-1,-1,-1,0,-1,0,0,x]
    - 58*G[-1,-1,-1,0,x]*Zeta[3]
    - 9*G[-1,-1,-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,0,0,x]
    - 3*G[-1,-1,-1,-1,x]*Zeta[3]
    + 57*G[-1,-1,x]*Zeta[5]
    - 155*G[-1,x]*Zeta[3]^2
    + 18*Pi^2*G[0,0,-1,0,0,x]
    + 16*Pi^2*G[0,0,-1,0,-1,x]
    + 64/3*Pi^2*G[0,0,-1,-1,0,x]
    - 148*Pi^2*G[0,0,-1,-1,-1,x]
    + 39/2*Pi^2*G[0,-1,0,0,0,x]
    + 48*Pi^2*G[0,-1,0,0,-1,x]
    + 68/3*Pi^2*G[0,-1,0,-1,0,x]
    - 110*Pi^2*G[0,-1,0,-1,-1,x]
    + 81/2*Pi^2*G[0,-1,-1,0,0,x]
    - 62*Pi^2*G[0,-1,-1,0,-1,x]
    + 50/3*Pi^2*G[0,-1,-1,-1,0,x]
    + 43*Pi^2*G[0,-1,-1,-1,-1,x]
    - 257/2*Pi^2*G[0,-1,x]*Zeta[3]
    - 225/4*Pi^2*G[-1,0,0,0,0,x]
    + 68*Pi^2*G[-1,0,0,0,-1,x]
    - 40/3*Pi^2*G[-1,0,0,-1,0,x]
    + 88*Pi^2*G[-1,0,0,-1,-1,x]
    - 1/2*Pi^2*G[-1,0,-1,0,0,x]
    - 18*Pi^2*G[-1,0,-1,0,-1,x]
    + 62/3*Pi^2*G[-1,0,-1,-1,0,x]
    + 85*Pi^2*G[-1,0,-1,-1,-1,x]
    - 101/2*Pi^2*G[-1,0,x]*Zeta[3]
    - 75/4*Pi^2*G[-1,-1,0,0,0,x]
    + 16*Pi^2*G[-1,-1,0,0,-1,x]
    - 10/3*Pi^2*G[-1,-1,0,-1,0,x]
    + 49*Pi^2*G[-1,-1,0,-1,-1,x]
    - 25/4*Pi^2*G[-1,-1,-1,0,0,x]
    + 13*Pi^2*G[-1,-1,-1,0,-1,x]
    - Pi^2*G[-1,-1,-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,-1,-1,x]
    - 37/12*Pi^2*G[-1,-1,x]*Zeta[3]
    + 4313/20*Pi^2*Zeta[5]
    - 31/9*Pi^4*G[0,0,-1,x]
    - 173/90*Pi^4*G[0,-1,0,x]
    + 2297/180*Pi^4*G[0,-1,-1,x]
    - 1443/160*Pi^4*G[-1,0,0,x]
    + 1271/180*Pi^4*G[-1,0,-1,x]
    - 131/60*Pi^4*G[-1,-1,0,x]
    - 13/8*Pi^4*G[-1,-1,-1,x]
    + 76619/4320*Pi^4*Zeta[3]
    - 21853/51840*Pi^6*G[0,x]
    - 85567/60480*Pi^6*G[-1,x]
    - 1865/7*Zeta[7]
  ,
  (* eps^2 *)
    - 216*G[0,0,-1,0,0,0,0,0,x]
    + 96*G[0,0,-1,0,0,-1,0,0,x]
    + 424*G[0,0,-1,0,0,x]*Zeta[3]
    + 96*G[0,0,-1,0,-1,0,0,0,x]
    + 32*G[0,0,-1,0,-1,-1,0,0,x]
    + 32*G[0,0,-1,0,-1,x]*Zeta[3]
    - 504*G[0,0,-1,-1,0,0,0,0,x]
    + 32*G[0,0,-1,-1,0,-1,0,0,x]
    + 256*G[0,0,-1,-1,0,x]*Zeta[3]
    - 888*G[0,0,-1,-1,-1,0,0,0,x]
    - 1208*G[0,0,-1,-1,-1,-1,0,0,x]
    - 1208*G[0,0,-1,-1,-1,x]*Zeta[3]
    - 760*G[0,0,-1,x]*Zeta[5]
    + 1134*G[0,-1,0,0,0,0,0,0,x]
    + 288*G[0,-1,0,0,0,-1,0,0,x]
    + 330*G[0,-1,0,0,0,x]*Zeta[3]
    + 288*G[0,-1,0,0,-1,0,0,0,x]
    + 192*G[0,-1,0,0,-1,-1,0,0,x]
    + 192*G[0,-1,0,0,-1,x]*Zeta[3]
    - 252*G[0,-1,0,-1,0,0,0,0,x]
    + 184*G[0,-1,0,-1,0,-1,0,0,x]
    + 56*G[0,-1,0,-1,0,x]*Zeta[3]
    - 660*G[0,-1,0,-1,-1,0,0,0,x]
    - 1084*G[0,-1,0,-1,-1,-1,0,0,x]
    - 1084*G[0,-1,0,-1,-1,x]*Zeta[3]
    + 1428*G[0,-1,0,x]*Zeta[5]
    + 1026*G[0,-1,-1,0,0,0,0,0,x]
    + 96*G[0,-1,-1,0,0,-1,0,0,x]
    + 518*G[0,-1,-1,0,0,x]*Zeta[3]
    - 372*G[0,-1,-1,0,-1,0,0,0,x]
    - 412*G[0,-1,-1,0,-1,-1,0,0,x]
    - 412*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 558*G[0,-1,-1,-1,0,0,0,0,x]
    - 220*G[0,-1,-1,-1,0,-1,0,0,x]
    + 588*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 258*G[0,-1,-1,-1,-1,0,0,0,x]
    + 110*G[0,-1,-1,-1,-1,-1,0,0,x]
    + 110*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 910*G[0,-1,-1,x]*Zeta[5]
    - 162*G[0,-1,x]*Zeta[3]^2
    - 13585/7*G[0,x]*Zeta[7]
    - 729*G[-1,0,0,0,0,0,0,0,x]
    + 408*G[-1,0,0,0,0,-1,0,0,x]
    - 1647*G[-1,0,0,0,0,x]*Zeta[3]
    + 408*G[-1,0,0,0,-1,0,0,0,x]
    + 1000*G[-1,0,0,0,-1,-1,0,0,x]
    + 1000*G[-1,0,0,0,-1,x]*Zeta[3]
    + 288*G[-1,0,0,-1,0,0,0,0,x]
    + 176*G[-1,0,0,-1,0,-1,0,0,x]
    + 144*G[-1,0,0,-1,0,x]*Zeta[3]
    + 528*G[-1,0,0,-1,-1,0,0,0,x]
    + 32*G[-1,0,0,-1,-1,-1,0,0,x]
    + 32*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 8301/5*G[-1,0,0,x]*Zeta[5]
    + 702*G[-1,0,-1,0,0,0,0,0,x]
    + 240*G[-1,0,-1,0,0,-1,0,0,x]
    + 218*G[-1,0,-1,0,0,x]*Zeta[3]
    - 108*G[-1,0,-1,0,-1,0,0,0,x]
    - 516*G[-1,0,-1,0,-1,-1,0,0,x]
    - 516*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 882*G[-1,0,-1,-1,0,0,0,0,x]
    - 324*G[-1,0,-1,-1,0,-1,0,0,x]
    + 916*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 510*G[-1,0,-1,-1,-1,0,0,0,x]
    + 242*G[-1,0,-1,-1,-1,-1,0,0,x]
    + 242*G[-1,0,-1,-1,-1,x]*Zeta[3]
    + 178*G[-1,0,-1,x]*Zeta[5]
    - 204*G[-1,0,x]*Zeta[3]^2
    - 243*G[-1,-1,0,0,0,0,0,0,x]
    + 136*G[-1,-1,0,0,0,-1,0,0,x]
    - 549*G[-1,-1,0,0,0,x]*Zeta[3]
    + 96*G[-1,-1,0,0,-1,0,0,0,x]
    + 176*G[-1,-1,0,0,-1,-1,0,0,x]
    + 176*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 234*G[-1,-1,0,-1,0,0,0,0,x]
    - 36*G[-1,-1,0,-1,0,-1,0,0,x]
    + 196*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 294*G[-1,-1,0,-1,-1,0,0,0,x]
    + 170*G[-1,-1,0,-1,-1,-1,0,0,x]
    + 170*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 566*G[-1,-1,0,x]*Zeta[5]
    - 81*G[-1,-1,-1,0,0,0,0,0,x]
    + 32*G[-1,-1,-1,0,0,-1,0,0,x]
    - 183*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 78*G[-1,-1,-1,0,-1,0,0,0,x]
    + 98*G[-1,-1,-1,0,-1,-1,0,0,x]
    + 98*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 27*G[-1,-1,-1,-1,0,0,0,0,x]
    + 26*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 58*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 9*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 57*G[-1,-1,-1,x]*Zeta[5]
    - 155*G[-1,-1,x]*Zeta[3]^2
    + 1275*G[-1,x]*Zeta[7]
    - 512/5*MZV[3,5]
    + 54*Pi^2*G[0,0,-1,0,0,0,x]
    + 48*Pi^2*G[0,0,-1,0,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,0,-1,0,x]
    + 16*Pi^2*G[0,0,-1,0,-1,-1,x]
    + 78*Pi^2*G[0,0,-1,-1,0,0,x]
    + 16*Pi^2*G[0,0,-1,-1,0,-1,x]
    + 160/3*Pi^2*G[0,0,-1,-1,-1,0,x]
    - 604*Pi^2*G[0,0,-1,-1,-1,-1,x]
    + 358/3*Pi^2*G[0,0,-1,x]*Zeta[3]
    + 117/2*Pi^2*G[0,-1,0,0,0,0,x]
    + 144*Pi^2*G[0,-1,0,0,0,-1,x]
    + 16*Pi^2*G[0,-1,0,0,-1,0,x]
    + 96*Pi^2*G[0,-1,0,0,-1,-1,x]
    + 59*Pi^2*G[0,-1,0,-1,0,0,x]
    + 92*Pi^2*G[0,-1,0,-1,0,-1,x]
    + 212/3*Pi^2*G[0,-1,0,-1,-1,0,x]
    - 542*Pi^2*G[0,-1,0,-1,-1,-1,x]
    - 463/3*Pi^2*G[0,-1,0,x]*Zeta[3]
    + 243/2*Pi^2*G[0,-1,-1,0,0,0,x]
    + 48*Pi^2*G[0,-1,-1,0,0,-1,x]
    + 20/3*Pi^2*G[0,-1,-1,0,-1,0,x]
    - 206*Pi^2*G[0,-1,-1,0,-1,-1,x]
    + 149/2*Pi^2*G[0,-1,-1,-1,0,0,x]
    - 110*Pi^2*G[0,-1,-1,-1,0,-1,x]
    + 74/3*Pi^2*G[0,-1,-1,-1,-1,0,x]
    + 55*Pi^2*G[0,-1,-1,-1,-1,-1,x]
    - 453/2*Pi^2*G[0,-1,-1,x]*Zeta[3]
    - 4391/20*Pi^2*G[0,x]*Zeta[5]
    - 675/4*Pi^2*G[-1,0,0,0,0,0,x]
    + 204*Pi^2*G[-1,0,0,0,0,-1,x]
    - 296/3*Pi^2*G[-1,0,0,0,-1,0,x]
    + 500*Pi^2*G[-1,0,0,0,-1,-1,x]
    - 40*Pi^2*G[-1,0,0,-1,0,0,x]
    + 88*Pi^2*G[-1,0,0,-1,0,-1,x]
    + 248/3*Pi^2*G[-1,0,0,-1,-1,0,x]
    + 16*Pi^2*G[-1,0,0,-1,-1,-1,x]
    - 453/4*Pi^2*G[-1,0,0,x]*Zeta[3]
    - 3/2*Pi^2*G[-1,0,-1,0,0,0,x]
    + 120*Pi^2*G[-1,0,-1,0,0,-1,x]
    + 68*Pi^2*G[-1,0,-1,0,-1,0,x]
    - 258*Pi^2*G[-1,0,-1,0,-1,-1,x]
    + 203/2*Pi^2*G[-1,0,-1,-1,0,0,x]
    - 162*Pi^2*G[-1,0,-1,-1,0,-1,x]
    + 134/3*Pi^2*G[-1,0,-1,-1,-1,0,x]
    + 121*Pi^2*G[-1,0,-1,-1,-1,-1,x]
    - 1585/6*Pi^2*G[-1,0,-1,x]*Zeta[3]
    - 225/4*Pi^2*G[-1,-1,0,0,0,0,x]
    + 68*Pi^2*G[-1,-1,0,0,0,-1,x]
    - 40/3*Pi^2*G[-1,-1,0,0,-1,0,x]
    + 88*Pi^2*G[-1,-1,0,0,-1,-1,x]
    - 1/2*Pi^2*G[-1,-1,0,-1,0,0,x]
    - 18*Pi^2*G[-1,-1,0,-1,0,-1,x]
    + 62/3*Pi^2*G[-1,-1,0,-1,-1,0,x]
    + 85*Pi^2*G[-1,-1,0,-1,-1,-1,x]
    - 101/2*Pi^2*G[-1,-1,0,x]*Zeta[3]
    - 75/4*Pi^2*G[-1,-1,-1,0,0,0,x]
    + 16*Pi^2*G[-1,-1,-1,0,0,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,0,-1,0,x]
    + 49*Pi^2*G[-1,-1,-1,0,-1,-1,x]
    - 25/4*Pi^2*G[-1,-1,-1,-1,0,0,x]
    + 13*Pi^2*G[-1,-1,-1,-1,0,-1,x]
    - Pi^2*G[-1,-1,-1,-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,-1,-1,-1,x]
    - 37/12*Pi^2*G[-1,-1,-1,x]*Zeta[3]
    + 8399/60*Pi^2*G[-1,x]*Zeta[5]
    - 241/2*Pi^2*Zeta[3]^2
    - 32/45*Pi^4*G[0,0,-1,0,x]
    - 689/45*Pi^4*G[0,0,-1,-1,x]
    - 1691/240*Pi^4*G[0,-1,0,0,x]
    - 1469/90*Pi^4*G[0,-1,0,-1,x]
    + 223/90*Pi^4*G[0,-1,-1,0,x]
    + 3869/180*Pi^4*G[0,-1,-1,-1,x]
    - 20827/1440*Pi^4*G[0,x]*Zeta[3]
    - 4329/160*Pi^4*G[-1,0,0,0,x]
    - 76/45*Pi^4*G[-1,0,0,-1,x]
    - 139/18*Pi^4*G[-1,0,-1,0,x]
    + 5987/180*Pi^4*G[-1,0,-1,-1,x]
    - 1443/160*Pi^4*G[-1,-1,0,0,x]
    + 1271/180*Pi^4*G[-1,-1,0,-1,x]
    - 131/60*Pi^4*G[-1,-1,-1,0,x]
    - 13/8*Pi^4*G[-1,-1,-1,-1,x]
    + 8449/1440*Pi^4*G[-1,x]*Zeta[3]
    + 30001/10080*Pi^6*G[0,-1,x]
    - 85769/30240*Pi^6*G[-1,0,x]
    - 85567/60480*Pi^6*G[-1,-1,x]
    - 7760099/18144000*Pi^8
    - 26824/15*Zeta[3]*Zeta[5]
  ,
  (* eps^3 *)
    - 648*G[0,0,-1,0,0,0,0,0,0,x]
    + 288*G[0,0,-1,0,0,0,-1,0,0,x]
    + 1272*G[0,0,-1,0,0,0,x]*Zeta[3]
    + 288*G[0,0,-1,0,0,-1,0,0,0,x]
    + 96*G[0,0,-1,0,0,-1,-1,0,0,x]
    + 96*G[0,0,-1,0,0,-1,x]*Zeta[3]
    + 288*G[0,0,-1,0,-1,0,0,0,0,x]
    - 32*G[0,0,-1,0,-1,0,-1,0,0,x]
    + 128*G[0,0,-1,0,-1,0,x]*Zeta[3]
    + 96*G[0,0,-1,0,-1,-1,0,0,0,x]
    + 32*G[0,0,-1,0,-1,-1,-1,0,0,x]
    + 32*G[0,0,-1,0,-1,-1,x]*Zeta[3]
    + 448*G[0,0,-1,0,x]*Zeta[5]
    - 1512*G[0,0,-1,-1,0,0,0,0,0,x]
    + 96*G[0,0,-1,-1,0,0,-1,0,0,x]
    + 2392*G[0,0,-1,-1,0,0,x]*Zeta[3]
    + 96*G[0,0,-1,-1,0,-1,0,0,0,x]
    + 32*G[0,0,-1,-1,0,-1,-1,0,0,x]
    + 32*G[0,0,-1,-1,0,-1,x]*Zeta[3]
    - 2664*G[0,0,-1,-1,-1,0,0,0,0,x]
    + 32*G[0,0,-1,-1,-1,0,-1,0,0,x]
    + 640*G[0,0,-1,-1,-1,0,x]*Zeta[3]
    - 3624*G[0,0,-1,-1,-1,-1,0,0,0,x]
    - 4328*G[0,0,-1,-1,-1,-1,-1,0,0,x]
    - 4328*G[0,0,-1,-1,-1,-1,x]*Zeta[3]
    - 3688*G[0,0,-1,-1,x]*Zeta[5]
    + 1560*G[0,0,-1,x]*Zeta[3]^2
    + 3402*G[0,-1,0,0,0,0,0,0,0,x]
    + 864*G[0,-1,0,0,0,0,-1,0,0,x]
    + 990*G[0,-1,0,0,0,0,x]*Zeta[3]
    + 864*G[0,-1,0,0,0,-1,0,0,0,x]
    + 672*G[0,-1,0,0,0,-1,-1,0,0,x]
    + 672*G[0,-1,0,0,0,-1,x]*Zeta[3]
    + 864*G[0,-1,0,0,-1,0,0,0,0,x]
    + 576*G[0,-1,0,0,-1,0,-1,0,0,x]
    - 480*G[0,-1,0,0,-1,0,x]*Zeta[3]
    + 576*G[0,-1,0,0,-1,-1,0,0,0,x]
    - 96*G[0,-1,0,0,-1,-1,-1,0,0,x]
    - 96*G[0,-1,0,0,-1,-1,x]*Zeta[3]
    + 13338/5*G[0,-1,0,0,x]*Zeta[5]
    - 756*G[0,-1,0,-1,0,0,0,0,0,x]
    + 192*G[0,-1,0,-1,0,0,-1,0,0,x]
    + 596*G[0,-1,0,-1,0,0,x]*Zeta[3]
    + 552*G[0,-1,0,-1,0,-1,0,0,0,x]
    + 952*G[0,-1,0,-1,0,-1,-1,0,0,x]
    + 952*G[0,-1,0,-1,0,-1,x]*Zeta[3]
    - 1980*G[0,-1,0,-1,-1,0,0,0,0,x]
    + 568*G[0,-1,0,-1,-1,0,-1,0,0,x]
    + 56*G[0,-1,0,-1,-1,0,x]*Zeta[3]
    - 3252*G[0,-1,0,-1,-1,-1,0,0,0,x]
    - 4444*G[0,-1,0,-1,-1,-1,-1,0,0,x]
    - 4444*G[0,-1,0,-1,-1,-1,x]*Zeta[3]
    - 1820*G[0,-1,0,-1,x]*Zeta[5]
    - 1656*G[0,-1,0,x]*Zeta[3]^2
    + 3078*G[0,-1,-1,0,0,0,0,0,0,x]
    + 288*G[0,-1,-1,0,0,0,-1,0,0,x]
    + 1554*G[0,-1,-1,0,0,0,x]*Zeta[3]
    + 288*G[0,-1,-1,0,0,-1,0,0,0,x]
    + 1728*G[0,-1,-1,0,0,-1,-1,0,0,x]
    + 1728*G[0,-1,-1,0,0,-1,x]*Zeta[3]
    - 1116*G[0,-1,-1,0,-1,0,0,0,0,x]
    + 568*G[0,-1,-1,0,-1,0,-1,0,0,x]
    - 424*G[0,-1,-1,0,-1,0,x]*Zeta[3]
    - 1236*G[0,-1,-1,0,-1,-1,0,0,0,x]
    - 1948*G[0,-1,-1,0,-1,-1,-1,0,0,x]
    - 1948*G[0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 5604*G[0,-1,-1,0,x]*Zeta[5]
    + 1674*G[0,-1,-1,-1,0,0,0,0,0,x]
    + 96*G[0,-1,-1,-1,0,0,-1,0,0,x]
    + 926*G[0,-1,-1,-1,0,0,x]*Zeta[3]
    - 660*G[0,-1,-1,-1,0,-1,0,0,0,x]
    - 604*G[0,-1,-1,-1,0,-1,-1,0,0,x]
    - 604*G[0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 774*G[0,-1,-1,-1,-1,0,0,0,0,x]
    - 316*G[0,-1,-1,-1,-1,0,-1,0,0,x]
    + 828*G[0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 330*G[0,-1,-1,-1,-1,-1,0,0,0,x]
    + 134*G[0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 134*G[0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1558*G[0,-1,-1,-1,x]*Zeta[5]
    + 1254*G[0,-1,-1,x]*Zeta[3]^2
    + 6846*G[0,-1,x]*Zeta[7]
    + 384*G[0,x]*MZV[3,5]
    + 389/5*G[0,x]*Zeta[3]*Zeta[5]
    - 2187*G[-1,0,0,0,0,0,0,0,0,x]
    + 1224*G[-1,0,0,0,0,0,-1,0,0,x]
    - 4941*G[-1,0,0,0,0,0,x]*Zeta[3]
    + 1224*G[-1,0,0,0,0,-1,0,0,0,x]
    + 3768*G[-1,0,0,0,0,-1,-1,0,0,x]
    + 3768*G[-1,0,0,0,0,-1,x]*Zeta[3]
    + 1224*G[-1,0,0,0,-1,0,0,0,0,x]
    + 560*G[-1,0,0,0,-1,0,-1,0,0,x]
    - 80*G[-1,0,0,0,-1,0,x]*Zeta[3]
    + 3000*G[-1,0,0,0,-1,-1,0,0,0,x]
    + 1960*G[-1,0,0,0,-1,-1,-1,0,0,x]
    + 1960*G[-1,0,0,0,-1,-1,x]*Zeta[3]
    - 24903/5*G[-1,0,0,0,x]*Zeta[5]
    + 864*G[-1,0,0,-1,0,0,0,0,0,x]
    + 688*G[-1,0,0,-1,0,0,-1,0,0,x]
    - 304*G[-1,0,0,-1,0,0,x]*Zeta[3]
    + 528*G[-1,0,0,-1,0,-1,0,0,0,x]
    - 496*G[-1,0,0,-1,0,-1,-1,0,0,x]
    - 496*G[-1,0,0,-1,0,-1,x]*Zeta[3]
    + 1584*G[-1,0,0,-1,-1,0,0,0,0,x]
    - 400*G[-1,0,0,-1,-1,0,-1,0,0,x]
    + 2160*G[-1,0,0,-1,-1,0,x]*Zeta[3]
    + 96*G[-1,0,0,-1,-1,-1,0,0,0,x]
    - 1264*G[-1,0,0,-1,-1,-1,-1,0,0,x]
    - 1264*G[-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 1568*G[-1,0,0,-1,x]*Zeta[5]
    - 99/2*G[-1,0,0,x]*Zeta[3]^2
    + 2106*G[-1,0,-1,0,0,0,0,0,0,x]
    + 608*G[-1,0,-1,0,0,0,-1,0,0,x]
    + 654*G[-1,0,-1,0,0,0,x]*Zeta[3]
    + 720*G[-1,0,-1,0,0,-1,0,0,0,x]
    - 240*G[-1,0,-1,0,0,-1,-1,0,0,x]
    - 240*G[-1,0,-1,0,0,-1,x]*Zeta[3]
    - 324*G[-1,0,-1,0,-1,0,0,0,0,x]
    + 456*G[-1,0,-1,0,-1,0,-1,0,0,x]
    - 24*G[-1,0,-1,0,-1,0,x]*Zeta[3]
    - 1548*G[-1,0,-1,0,-1,-1,0,0,0,x]
    - 2436*G[-1,0,-1,0,-1,-1,-1,0,0,x]
    - 2436*G[-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 1436*G[-1,0,-1,0,x]*Zeta[5]
    + 2646*G[-1,0,-1,-1,0,0,0,0,0,x]
    + 240*G[-1,0,-1,-1,0,0,-1,0,0,x]
    + 1442*G[-1,0,-1,-1,0,0,x]*Zeta[3]
    - 972*G[-1,0,-1,-1,0,-1,0,0,0,x]
    - 1092*G[-1,0,-1,-1,0,-1,-1,0,0,x]
    - 1092*G[-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 1530*G[-1,0,-1,-1,-1,0,0,0,0,x]
    - 612*G[-1,0,-1,-1,-1,0,-1,0,0,x]
    + 1636*G[-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 726*G[-1,0,-1,-1,-1,-1,0,0,0,x]
    + 314*G[-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 314*G[-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 2122*G[-1,0,-1,-1,x]*Zeta[5]
    - 774*G[-1,0,-1,x]*Zeta[3]^2
    - 4232*G[-1,0,x]*Zeta[7]
    - 729*G[-1,-1,0,0,0,0,0,0,0,x]
    + 408*G[-1,-1,0,0,0,0,-1,0,0,x]
    - 1647*G[-1,-1,0,0,0,0,x]*Zeta[3]
    + 408*G[-1,-1,0,0,0,-1,0,0,0,x]
    + 1000*G[-1,-1,0,0,0,-1,-1,0,0,x]
    + 1000*G[-1,-1,0,0,0,-1,x]*Zeta[3]
    + 288*G[-1,-1,0,0,-1,0,0,0,0,x]
    + 176*G[-1,-1,0,0,-1,0,-1,0,0,x]
    + 144*G[-1,-1,0,0,-1,0,x]*Zeta[3]
    + 528*G[-1,-1,0,0,-1,-1,0,0,0,x]
    + 32*G[-1,-1,0,0,-1,-1,-1,0,0,x]
    + 32*G[-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 8301/5*G[-1,-1,0,0,x]*Zeta[5]
    + 702*G[-1,-1,0,-1,0,0,0,0,0,x]
    + 240*G[-1,-1,0,-1,0,0,-1,0,0,x]
    + 218*G[-1,-1,0,-1,0,0,x]*Zeta[3]
    - 108*G[-1,-1,0,-1,0,-1,0,0,0,x]
    - 516*G[-1,-1,0,-1,0,-1,-1,0,0,x]
    - 516*G[-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 882*G[-1,-1,0,-1,-1,0,0,0,0,x]
    - 324*G[-1,-1,0,-1,-1,0,-1,0,0,x]
    + 916*G[-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 510*G[-1,-1,0,-1,-1,-1,0,0,0,x]
    + 242*G[-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 242*G[-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 178*G[-1,-1,0,-1,x]*Zeta[5]
    - 204*G[-1,-1,0,x]*Zeta[3]^2
    - 243*G[-1,-1,-1,0,0,0,0,0,0,x]
    + 136*G[-1,-1,-1,0,0,0,-1,0,0,x]
    - 549*G[-1,-1,-1,0,0,0,x]*Zeta[3]
    + 96*G[-1,-1,-1,0,0,-1,0,0,0,x]
    + 176*G[-1,-1,-1,0,0,-1,-1,0,0,x]
    + 176*G[-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 234*G[-1,-1,-1,0,-1,0,0,0,0,x]
    - 36*G[-1,-1,-1,0,-1,0,-1,0,0,x]
    + 196*G[-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 294*G[-1,-1,-1,0,-1,-1,0,0,0,x]
    + 170*G[-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 170*G[-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 566*G[-1,-1,-1,0,x]*Zeta[5]
    - 81*G[-1,-1,-1,-1,0,0,0,0,0,x]
    + 32*G[-1,-1,-1,-1,0,0,-1,0,0,x]
    - 183*G[-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 78*G[-1,-1,-1,-1,0,-1,0,0,0,x]
    + 98*G[-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 98*G[-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 27*G[-1,-1,-1,-1,-1,0,0,0,0,x]
    + 26*G[-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 58*G[-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 9*G[-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 57*G[-1,-1,-1,-1,x]*Zeta[5]
    - 155*G[-1,-1,-1,x]*Zeta[3]^2
    + 1275*G[-1,-1,x]*Zeta[7]
    - 9472/5*G[-1,x]*MZV[3,5]
    - 38776/5*G[-1,x]*Zeta[3]*Zeta[5]
    + 162*Pi^2*G[0,0,-1,0,0,0,0,x]
    + 144*Pi^2*G[0,0,-1,0,0,0,-1,x]
    + 32*Pi^2*G[0,0,-1,0,0,-1,0,x]
    + 48*Pi^2*G[0,0,-1,0,0,-1,-1,x]
    + 24*Pi^2*G[0,0,-1,0,-1,0,0,x]
    - 16*Pi^2*G[0,0,-1,0,-1,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,0,-1,-1,0,x]
    + 16*Pi^2*G[0,0,-1,0,-1,-1,-1,x]
    - 608/3*Pi^2*G[0,0,-1,0,x]*Zeta[3]
    + 234*Pi^2*G[0,0,-1,-1,0,0,0,x]
    + 48*Pi^2*G[0,0,-1,-1,0,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,-1,0,-1,0,x]
    + 16*Pi^2*G[0,0,-1,-1,0,-1,-1,x]
    + 234*Pi^2*G[0,0,-1,-1,-1,0,0,x]
    + 16*Pi^2*G[0,0,-1,-1,-1,0,-1,x]
    + 352/3*Pi^2*G[0,0,-1,-1,-1,-1,0,x]
    - 2164*Pi^2*G[0,0,-1,-1,-1,-1,-1,x]
    + 2722/3*Pi^2*G[0,0,-1,-1,x]*Zeta[3]
    + 351/2*Pi^2*G[0,-1,0,0,0,0,0,x]
    + 432*Pi^2*G[0,-1,0,0,0,0,-1,x]
    + 32*Pi^2*G[0,-1,0,0,0,-1,0,x]
    + 336*Pi^2*G[0,-1,0,0,0,-1,-1,x]
    - 40*Pi^2*G[0,-1,0,0,-1,0,0,x]
    + 288*Pi^2*G[0,-1,0,0,-1,0,-1,x]
    + 112*Pi^2*G[0,-1,0,0,-1,-1,0,x]
    - 48*Pi^2*G[0,-1,0,0,-1,-1,-1,x]
    - 1283/2*Pi^2*G[0,-1,0,0,x]*Zeta[3]
    + 177*Pi^2*G[0,-1,0,-1,0,0,0,x]
    + 96*Pi^2*G[0,-1,0,-1,0,0,-1,x]
    - 200/3*Pi^2*G[0,-1,0,-1,0,-1,0,x]
    + 476*Pi^2*G[0,-1,0,-1,0,-1,-1,x]
    + 187*Pi^2*G[0,-1,0,-1,-1,0,0,x]
    + 284*Pi^2*G[0,-1,0,-1,-1,0,-1,x]
    + 596/3*Pi^2*G[0,-1,0,-1,-1,-1,0,x]
    - 2222*Pi^2*G[0,-1,0,-1,-1,-1,-1,x]
    + 1007/3*Pi^2*G[0,-1,0,-1,x]*Zeta[3]
    + 729/2*Pi^2*G[0,-1,-1,0,0,0,0,x]
    + 144*Pi^2*G[0,-1,-1,0,0,0,-1,x]
    - 240*Pi^2*G[0,-1,-1,0,0,-1,0,x]
    + 864*Pi^2*G[0,-1,-1,0,0,-1,-1,x]
    - 29*Pi^2*G[0,-1,-1,0,-1,0,0,x]
    + 284*Pi^2*G[0,-1,-1,0,-1,0,-1,x]
    + 356/3*Pi^2*G[0,-1,-1,0,-1,-1,0,x]
    - 974*Pi^2*G[0,-1,-1,0,-1,-1,-1,x]
    - 1051/3*Pi^2*G[0,-1,-1,0,x]*Zeta[3]
    + 447/2*Pi^2*G[0,-1,-1,-1,0,0,0,x]
    + 48*Pi^2*G[0,-1,-1,-1,0,0,-1,x]
    - 28/3*Pi^2*G[0,-1,-1,-1,0,-1,0,x]
    - 302*Pi^2*G[0,-1,-1,-1,0,-1,-1,x]
    + 217/2*Pi^2*G[0,-1,-1,-1,-1,0,0,x]
    - 158*Pi^2*G[0,-1,-1,-1,-1,0,-1,x]
    + 98/3*Pi^2*G[0,-1,-1,-1,-1,-1,0,x]
    + 67*Pi^2*G[0,-1,-1,-1,-1,-1,-1,x]
    - 649/2*Pi^2*G[0,-1,-1,-1,x]*Zeta[3]
    - 5897/10*Pi^2*G[0,-1,x]*Zeta[5]
    + 2531/24*Pi^2*G[0,x]*Zeta[3]^2
    - 2025/4*Pi^2*G[-1,0,0,0,0,0,0,x]
    + 612*Pi^2*G[-1,0,0,0,0,0,-1,x]
    - 424*Pi^2*G[-1,0,0,0,0,-1,0,x]
    + 1884*Pi^2*G[-1,0,0,0,0,-1,-1,x]
    - 306*Pi^2*G[-1,0,0,0,-1,0,0,x]
    + 280*Pi^2*G[-1,0,0,0,-1,0,-1,x]
    + 520/3*Pi^2*G[-1,0,0,0,-1,-1,0,x]
    + 980*Pi^2*G[-1,0,0,0,-1,-1,-1,x]
    - 1359/4*Pi^2*G[-1,0,0,0,x]*Zeta[3]
    - 120*Pi^2*G[-1,0,0,-1,0,0,0,x]
    + 344*Pi^2*G[-1,0,0,-1,0,0,-1,x]
    + 512/3*Pi^2*G[-1,0,0,-1,0,-1,0,x]
    - 248*Pi^2*G[-1,0,0,-1,0,-1,-1,x]
    + 308*Pi^2*G[-1,0,0,-1,-1,0,0,x]
    - 200*Pi^2*G[-1,0,0,-1,-1,0,-1,x]
    + 680/3*Pi^2*G[-1,0,0,-1,-1,-1,0,x]
    - 632*Pi^2*G[-1,0,0,-1,-1,-1,-1,x]
    - 628*Pi^2*G[-1,0,0,-1,x]*Zeta[3]
    - 9/2*Pi^2*G[-1,0,-1,0,0,0,0,x]
    + 304*Pi^2*G[-1,0,-1,0,0,0,-1,x]
    + 160*Pi^2*G[-1,0,-1,0,0,-1,0,x]
    - 120*Pi^2*G[-1,0,-1,0,0,-1,-1,x]
    + 165*Pi^2*G[-1,0,-1,0,-1,0,0,x]
    + 228*Pi^2*G[-1,0,-1,0,-1,0,-1,x]
    + 148*Pi^2*G[-1,0,-1,0,-1,-1,0,x]
    - 1218*Pi^2*G[-1,0,-1,0,-1,-1,-1,x]
    - 541/3*Pi^2*G[-1,0,-1,0,x]*Zeta[3]
    + 609/2*Pi^2*G[-1,0,-1,-1,0,0,0,x]
    + 120*Pi^2*G[-1,0,-1,-1,0,0,-1,x]
    + 20*Pi^2*G[-1,0,-1,-1,0,-1,0,x]
    - 546*Pi^2*G[-1,0,-1,-1,0,-1,-1,x]
    + 407/2*Pi^2*G[-1,0,-1,-1,-1,0,0,x]
    - 306*Pi^2*G[-1,0,-1,-1,-1,0,-1,x]
    + 206/3*Pi^2*G[-1,0,-1,-1,-1,-1,0,x]
    + 157*Pi^2*G[-1,0,-1,-1,-1,-1,-1,x]
    - 3349/6*Pi^2*G[-1,0,-1,-1,x]*Zeta[3]
    - 5759/10*Pi^2*G[-1,0,x]*Zeta[5]
    - 675/4*Pi^2*G[-1,-1,0,0,0,0,0,x]
    + 204*Pi^2*G[-1,-1,0,0,0,0,-1,x]
    - 296/3*Pi^2*G[-1,-1,0,0,0,-1,0,x]
    + 500*Pi^2*G[-1,-1,0,0,0,-1,-1,x]
    - 40*Pi^2*G[-1,-1,0,0,-1,0,0,x]
    + 88*Pi^2*G[-1,-1,0,0,-1,0,-1,x]
    + 248/3*Pi^2*G[-1,-1,0,0,-1,-1,0,x]
    + 16*Pi^2*G[-1,-1,0,0,-1,-1,-1,x]
    - 453/4*Pi^2*G[-1,-1,0,0,x]*Zeta[3]
    - 3/2*Pi^2*G[-1,-1,0,-1,0,0,0,x]
    + 120*Pi^2*G[-1,-1,0,-1,0,0,-1,x]
    + 68*Pi^2*G[-1,-1,0,-1,0,-1,0,x]
    - 258*Pi^2*G[-1,-1,0,-1,0,-1,-1,x]
    + 203/2*Pi^2*G[-1,-1,0,-1,-1,0,0,x]
    - 162*Pi^2*G[-1,-1,0,-1,-1,0,-1,x]
    + 134/3*Pi^2*G[-1,-1,0,-1,-1,-1,0,x]
    + 121*Pi^2*G[-1,-1,0,-1,-1,-1,-1,x]
    - 1585/6*Pi^2*G[-1,-1,0,-1,x]*Zeta[3]
    - 225/4*Pi^2*G[-1,-1,-1,0,0,0,0,x]
    + 68*Pi^2*G[-1,-1,-1,0,0,0,-1,x]
    - 40/3*Pi^2*G[-1,-1,-1,0,0,-1,0,x]
    + 88*Pi^2*G[-1,-1,-1,0,0,-1,-1,x]
    - 1/2*Pi^2*G[-1,-1,-1,0,-1,0,0,x]
    - 18*Pi^2*G[-1,-1,-1,0,-1,0,-1,x]
    + 62/3*Pi^2*G[-1,-1,-1,0,-1,-1,0,x]
    + 85*Pi^2*G[-1,-1,-1,0,-1,-1,-1,x]
    - 101/2*Pi^2*G[-1,-1,-1,0,x]*Zeta[3]
    - 75/4*Pi^2*G[-1,-1,-1,-1,0,0,0,x]
    + 16*Pi^2*G[-1,-1,-1,-1,0,0,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,-1,0,-1,0,x]
    + 49*Pi^2*G[-1,-1,-1,-1,0,-1,-1,x]
    - 25/4*Pi^2*G[-1,-1,-1,-1,-1,0,0,x]
    + 13*Pi^2*G[-1,-1,-1,-1,-1,0,-1,x]
    - Pi^2*G[-1,-1,-1,-1,-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,x]
    - 37/12*Pi^2*G[-1,-1,-1,-1,x]*Zeta[3]
    + 8399/60*Pi^2*G[-1,-1,x]*Zeta[5]
    + 48*Pi^2*G[-1,x]*Zeta[3]^2
    + 95491/28*Pi^2*Zeta[7]
    + 17/12*Pi^4*G[0,0,-1,0,0,x]
    + 188/45*Pi^4*G[0,0,-1,0,-1,x]
    + 232/45*Pi^4*G[0,0,-1,-1,0,x]
    - 2891/45*Pi^4*G[0,0,-1,-1,-1,x]
    - 1691/80*Pi^4*G[0,-1,0,0,0,x]
    - 212/15*Pi^4*G[0,-1,0,0,-1,x]
    - 13/45*Pi^4*G[0,-1,0,-1,0,x]
    - 1537/18*Pi^4*G[0,-1,0,-1,-1,x]
    + 1289/240*Pi^4*G[0,-1,-1,0,0,x]
    - 5717/90*Pi^4*G[0,-1,-1,0,-1,x]
    + 619/90*Pi^4*G[0,-1,-1,-1,0,x]
    + 5441/180*Pi^4*G[0,-1,-1,-1,-1,x]
    - 87457/720*Pi^4*G[0,-1,x]*Zeta[3]
    - 12987/160*Pi^4*G[-1,0,0,0,0,x]
    + 71/9*Pi^4*G[-1,0,0,0,-1,x]
    - 1282/45*Pi^4*G[-1,0,0,-1,0,x]
    + 1814/45*Pi^4*G[-1,0,0,-1,-1,x]
    - 1013/48*Pi^4*G[-1,0,-1,0,0,x]
    - 961/30*Pi^4*G[-1,0,-1,0,-1,x]
    + 493/90*Pi^4*G[-1,0,-1,-1,0,x]
    + 10703/180*Pi^4*G[-1,0,-1,-1,-1,x]
    + 359/80*Pi^4*G[-1,0,x]*Zeta[3]
    - 4329/160*Pi^4*G[-1,-1,0,0,0,x]
    - 76/45*Pi^4*G[-1,-1,0,0,-1,x]
    - 139/18*Pi^4*G[-1,-1,0,-1,0,x]
    + 5987/180*Pi^4*G[-1,-1,0,-1,-1,x]
    - 1443/160*Pi^4*G[-1,-1,-1,0,0,x]
    + 1271/180*Pi^4*G[-1,-1,-1,0,-1,x]
    - 131/60*Pi^4*G[-1,-1,-1,-1,0,x]
    - 13/8*Pi^4*G[-1,-1,-1,-1,-1,x]
    + 8449/1440*Pi^4*G[-1,-1,x]*Zeta[3]
    + 2118109/7200*Pi^4*Zeta[5]
    - 923/504*Pi^6*G[0,0,-1,x]
    - 3389/15120*Pi^6*G[0,-1,0,x]
    + 48599/3360*Pi^6*G[0,-1,-1,x]
    - 1047199/120960*Pi^6*G[-1,0,0,x]
    + 42107/10080*Pi^6*G[-1,0,-1,x]
    - 85769/30240*Pi^6*G[-1,-1,0,x]
    - 85567/60480*Pi^6*G[-1,-1,-1,x]
    + 8204851/1088640*Pi^6*Zeta[3]
    - 39403109/29030400*Pi^8*G[0,x]
    + 1209239/2016000*Pi^8*G[-1,x]
    - 40385/54*Zeta[3]^3
    - 83225/27*Zeta[9]
  ,
  (* eps^4 *)
    - 1944*G[0,0,-1,0,0,0,0,0,0,0,x]
    + 864*G[0,0,-1,0,0,0,0,-1,0,0,x]
    + 3816*G[0,0,-1,0,0,0,0,x]*Zeta[3]
    + 864*G[0,0,-1,0,0,0,-1,0,0,0,x]
    + 288*G[0,0,-1,0,0,0,-1,-1,0,0,x]
    + 288*G[0,0,-1,0,0,0,-1,x]*Zeta[3]
    + 864*G[0,0,-1,0,0,-1,0,0,0,0,x]
    - 96*G[0,0,-1,0,0,-1,0,-1,0,0,x]
    + 384*G[0,0,-1,0,0,-1,0,x]*Zeta[3]
    + 288*G[0,0,-1,0,0,-1,-1,0,0,0,x]
    + 96*G[0,0,-1,0,0,-1,-1,-1,0,0,x]
    + 96*G[0,0,-1,0,0,-1,-1,x]*Zeta[3]
    + 16824/5*G[0,0,-1,0,0,x]*Zeta[5]
    + 864*G[0,0,-1,0,-1,0,0,0,0,0,x]
    - 96*G[0,0,-1,0,-1,0,0,-1,0,0,x]
    - 544*G[0,0,-1,0,-1,0,0,x]*Zeta[3]
    - 96*G[0,0,-1,0,-1,0,-1,0,0,0,x]
    - 32*G[0,0,-1,0,-1,0,-1,-1,0,0,x]
    - 32*G[0,0,-1,0,-1,0,-1,x]*Zeta[3]
    + 288*G[0,0,-1,0,-1,-1,0,0,0,0,x]
    - 32*G[0,0,-1,0,-1,-1,0,-1,0,0,x]
    + 128*G[0,0,-1,0,-1,-1,0,x]*Zeta[3]
    + 96*G[0,0,-1,0,-1,-1,-1,0,0,0,x]
    + 32*G[0,0,-1,0,-1,-1,-1,-1,0,0,x]
    + 32*G[0,0,-1,0,-1,-1,-1,x]*Zeta[3]
    - 224*G[0,0,-1,0,-1,x]*Zeta[5]
    - 2048*G[0,0,-1,0,x]*Zeta[3]^2
    - 4536*G[0,0,-1,-1,0,0,0,0,0,0,x]
    + 288*G[0,0,-1,-1,0,0,0,-1,0,0,x]
    + 7176*G[0,0,-1,-1,0,0,0,x]*Zeta[3]
    + 288*G[0,0,-1,-1,0,0,-1,0,0,0,x]
    + 96*G[0,0,-1,-1,0,0,-1,-1,0,0,x]
    + 96*G[0,0,-1,-1,0,0,-1,x]*Zeta[3]
    + 288*G[0,0,-1,-1,0,-1,0,0,0,0,x]
    - 32*G[0,0,-1,-1,0,-1,0,-1,0,0,x]
    + 128*G[0,0,-1,-1,0,-1,0,x]*Zeta[3]
    + 96*G[0,0,-1,-1,0,-1,-1,0,0,0,x]
    + 32*G[0,0,-1,-1,0,-1,-1,-1,0,0,x]
    + 32*G[0,0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 1792*G[0,0,-1,-1,0,x]*Zeta[5]
    - 7992*G[0,0,-1,-1,-1,0,0,0,0,0,x]
    + 96*G[0,0,-1,-1,-1,0,0,-1,0,0,x]
    + 10504*G[0,0,-1,-1,-1,0,0,x]*Zeta[3]
    + 96*G[0,0,-1,-1,-1,0,-1,0,0,0,x]
    + 32*G[0,0,-1,-1,-1,0,-1,-1,0,0,x]
    + 32*G[0,0,-1,-1,-1,0,-1,x]*Zeta[3]
    - 10872*G[0,0,-1,-1,-1,-1,0,0,0,0,x]
    + 32*G[0,0,-1,-1,-1,-1,0,-1,0,0,x]
    + 1408*G[0,0,-1,-1,-1,-1,0,x]*Zeta[3]
    - 12984*G[0,0,-1,-1,-1,-1,-1,0,0,0,x]
    - 14456*G[0,0,-1,-1,-1,-1,-1,-1,0,0,x]
    - 14456*G[0,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 13432*G[0,0,-1,-1,-1,x]*Zeta[5]
    + 8712*G[0,0,-1,-1,x]*Zeta[3]^2
    - 7992*G[0,0,-1,x]*Zeta[7]
    + 10206*G[0,-1,0,0,0,0,0,0,0,0,x]
    + 2592*G[0,-1,0,0,0,0,0,-1,0,0,x]
    + 2970*G[0,-1,0,0,0,0,0,x]*Zeta[3]
    + 2592*G[0,-1,0,0,0,0,-1,0,0,0,x]
    + 2400*G[0,-1,0,0,0,0,-1,-1,0,0,x]
    + 2400*G[0,-1,0,0,0,0,-1,x]*Zeta[3]
    + 2592*G[0,-1,0,0,0,-1,0,0,0,0,x]
    + 2400*G[0,-1,0,0,0,-1,0,-1,0,0,x]
    - 2304*G[0,-1,0,0,0,-1,0,x]*Zeta[3]
    + 2016*G[0,-1,0,0,0,-1,-1,0,0,0,x]
    - 480*G[0,-1,0,0,0,-1,-1,-1,0,0,x]
    - 480*G[0,-1,0,0,0,-1,-1,x]*Zeta[3]
    + 40014/5*G[0,-1,0,0,0,x]*Zeta[5]
    + 2592*G[0,-1,0,0,-1,0,0,0,0,0,x]
    + 288*G[0,-1,0,0,-1,0,0,-1,0,0,x]
    - 5760*G[0,-1,0,0,-1,0,0,x]*Zeta[3]
    + 1728*G[0,-1,0,0,-1,0,-1,0,0,0,x]
    + 3648*G[0,-1,0,0,-1,0,-1,-1,0,0,x]
    + 3648*G[0,-1,0,0,-1,0,-1,x]*Zeta[3]
    + 1728*G[0,-1,0,0,-1,-1,0,0,0,0,x]
    + 2112*G[0,-1,0,0,-1,-1,0,-1,0,0,x]
    - 1632*G[0,-1,0,0,-1,-1,0,x]*Zeta[3]
    - 288*G[0,-1,0,0,-1,-1,-1,0,0,0,x]
    - 2880*G[0,-1,0,0,-1,-1,-1,-1,0,0,x]
    - 2880*G[0,-1,0,0,-1,-1,-1,x]*Zeta[3]
    + 4800*G[0,-1,0,0,-1,x]*Zeta[5]
    - 4649*G[0,-1,0,0,x]*Zeta[3]^2
    - 2268*G[0,-1,0,-1,0,0,0,0,0,0,x]
    + 576*G[0,-1,0,-1,0,0,0,-1,0,0,x]
    + 1788*G[0,-1,0,-1,0,0,0,x]*Zeta[3]
    + 576*G[0,-1,0,-1,0,0,-1,0,0,0,x]
    + 3072*G[0,-1,0,-1,0,0,-1,-1,0,0,x]
    + 3072*G[0,-1,0,-1,0,0,-1,x]*Zeta[3]
    + 1656*G[0,-1,0,-1,0,-1,0,0,0,0,x]
    + 272*G[0,-1,0,-1,0,-1,0,-1,0,0,x]
    - 752*G[0,-1,0,-1,0,-1,0,x]*Zeta[3]
    + 2856*G[0,-1,0,-1,0,-1,-1,0,0,0,x]
    + 3064*G[0,-1,0,-1,0,-1,-1,-1,0,0,x]
    + 3064*G[0,-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 1928*G[0,-1,0,-1,0,x]*Zeta[5]
    - 5940*G[0,-1,0,-1,-1,0,0,0,0,0,x]
    + 192*G[0,-1,0,-1,-1,0,0,-1,0,0,x]
    + 4628*G[0,-1,0,-1,-1,0,0,x]*Zeta[3]
    + 1704*G[0,-1,0,-1,-1,0,-1,0,0,0,x]
    + 1720*G[0,-1,0,-1,-1,0,-1,-1,0,0,x]
    + 1720*G[0,-1,0,-1,-1,0,-1,x]*Zeta[3]
    - 9756*G[0,-1,0,-1,-1,-1,0,0,0,0,x]
    + 952*G[0,-1,0,-1,-1,-1,0,-1,0,0,x]
    + 1016*G[0,-1,0,-1,-1,-1,0,x]*Zeta[3]
    - 13332*G[0,-1,0,-1,-1,-1,-1,0,0,0,x]
    - 16252*G[0,-1,0,-1,-1,-1,-1,-1,0,0,x]
    - 16252*G[0,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    - 15164*G[0,-1,0,-1,-1,x]*Zeta[5]
    + 6324*G[0,-1,0,-1,x]*Zeta[3]^2
    + 24708*G[0,-1,0,x]*Zeta[7]
    + 9234*G[0,-1,-1,0,0,0,0,0,0,0,x]
    + 864*G[0,-1,-1,0,0,0,0,-1,0,0,x]
    + 4662*G[0,-1,-1,0,0,0,0,x]*Zeta[3]
    + 864*G[0,-1,-1,0,0,0,-1,0,0,0,x]
    + 11424*G[0,-1,-1,0,0,0,-1,-1,0,0,x]
    + 11424*G[0,-1,-1,0,0,0,-1,x]*Zeta[3]
    + 864*G[0,-1,-1,0,0,-1,0,0,0,0,x]
    + 2112*G[0,-1,-1,0,0,-1,0,-1,0,0,x]
    - 2784*G[0,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 5184*G[0,-1,-1,0,0,-1,-1,0,0,0,x]
    + 3744*G[0,-1,-1,0,0,-1,-1,-1,0,0,x]
    + 3744*G[0,-1,-1,0,0,-1,-1,x]*Zeta[3]
    + 64866/5*G[0,-1,-1,0,0,x]*Zeta[5]
    - 3348*G[0,-1,-1,0,-1,0,0,0,0,0,x]
    + 192*G[0,-1,-1,0,-1,0,0,-1,0,0,x]
    + 404*G[0,-1,-1,0,-1,0,0,x]*Zeta[3]
    + 1704*G[0,-1,-1,0,-1,0,-1,0,0,0,x]
    + 952*G[0,-1,-1,0,-1,0,-1,-1,0,0,x]
    + 952*G[0,-1,-1,0,-1,0,-1,x]*Zeta[3]
    - 3708*G[0,-1,-1,0,-1,-1,0,0,0,0,x]
    + 1336*G[0,-1,-1,0,-1,-1,0,-1,0,0,x]
    - 232*G[0,-1,-1,0,-1,-1,0,x]*Zeta[3]
    - 5844*G[0,-1,-1,0,-1,-1,-1,0,0,0,x]
    - 8284*G[0,-1,-1,0,-1,-1,-1,-1,0,0,x]
    - 8284*G[0,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    - 6428*G[0,-1,-1,0,-1,x]*Zeta[5]
    - 4104*G[0,-1,-1,0,x]*Zeta[3]^2
    + 5022*G[0,-1,-1,-1,0,0,0,0,0,0,x]
    + 288*G[0,-1,-1,-1,0,0,0,-1,0,0,x]
    + 2778*G[0,-1,-1,-1,0,0,0,x]*Zeta[3]
    + 288*G[0,-1,-1,-1,0,0,-1,0,0,0,x]
    + 3264*G[0,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 3264*G[0,-1,-1,-1,0,0,-1,x]*Zeta[3]
    - 1980*G[0,-1,-1,-1,0,-1,0,0,0,0,x]
    + 952*G[0,-1,-1,-1,0,-1,0,-1,0,0,x]
    - 904*G[0,-1,-1,-1,0,-1,0,x]*Zeta[3]
    - 1812*G[0,-1,-1,-1,0,-1,-1,0,0,0,x]
    - 2812*G[0,-1,-1,-1,0,-1,-1,-1,0,0,x]
    - 2812*G[0,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    + 9780*G[0,-1,-1,-1,0,x]*Zeta[5]
    + 2322*G[0,-1,-1,-1,-1,0,0,0,0,0,x]
    + 96*G[0,-1,-1,-1,-1,0,0,-1,0,0,x]
    + 1334*G[0,-1,-1,-1,-1,0,0,x]*Zeta[3]
    - 948*G[0,-1,-1,-1,-1,0,-1,0,0,0,x]
    - 796*G[0,-1,-1,-1,-1,0,-1,-1,0,0,x]
    - 796*G[0,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    + 990*G[0,-1,-1,-1,-1,-1,0,0,0,0,x]
    - 412*G[0,-1,-1,-1,-1,-1,0,-1,0,0,x]
    + 1068*G[0,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    + 402*G[0,-1,-1,-1,-1,-1,-1,0,0,0,x]
    + 158*G[0,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    + 158*G[0,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 2206*G[0,-1,-1,-1,-1,x]*Zeta[5]
    + 2670*G[0,-1,-1,-1,x]*Zeta[3]^2
    + 29910*G[0,-1,-1,x]*Zeta[7]
    - 8352/5*G[0,-1,x]*MZV[3,5]
    + 2856/5*G[0,-1,x]*Zeta[3]*Zeta[5]
    + 20039/18*G[0,x]*Zeta[3]^3
    - 258169/9*G[0,x]*Zeta[9]
    - 6561*G[-1,0,0,0,0,0,0,0,0,0,x]
    + 3672*G[-1,0,0,0,0,0,0,-1,0,0,x]
    - 14823*G[-1,0,0,0,0,0,0,x]*Zeta[3]
    + 3672*G[-1,0,0,0,0,0,-1,0,0,0,x]
    + 14376*G[-1,0,0,0,0,0,-1,-1,0,0,x]
    + 14376*G[-1,0,0,0,0,0,-1,x]*Zeta[3]
    + 3672*G[-1,0,0,0,0,-1,0,0,0,0,x]
    + 2448*G[-1,0,0,0,0,-1,0,-1,0,0,x]
    - 1008*G[-1,0,0,0,0,-1,0,x]*Zeta[3]
    + 11304*G[-1,0,0,0,0,-1,-1,0,0,0,x]
    + 7416*G[-1,0,0,0,0,-1,-1,-1,0,0,x]
    + 7416*G[-1,0,0,0,0,-1,-1,x]*Zeta[3]
    - 74709/5*G[-1,0,0,0,0,x]*Zeta[5]
    + 3672*G[-1,0,0,0,-1,0,0,0,0,0,x]
    + 2224*G[-1,0,0,0,-1,0,0,-1,0,0,x]
    - 3608*G[-1,0,0,0,-1,0,0,x]*Zeta[3]
    + 1680*G[-1,0,0,0,-1,0,-1,0,0,0,x]
    - 2224*G[-1,0,0,0,-1,0,-1,-1,0,0,x]
    - 2224*G[-1,0,0,0,-1,0,-1,x]*Zeta[3]
    + 9000*G[-1,0,0,0,-1,-1,0,0,0,0,x]
    - 1936*G[-1,0,0,0,-1,-1,0,-1,0,0,x]
    + 6928*G[-1,0,0,0,-1,-1,0,x]*Zeta[3]
    + 5880*G[-1,0,0,0,-1,-1,-1,0,0,0,x]
    + 2824*G[-1,0,0,0,-1,-1,-1,-1,0,0,x]
    + 2824*G[-1,0,0,0,-1,-1,-1,x]*Zeta[3]
    - 2248*G[-1,0,0,0,-1,x]*Zeta[5]
    - 297/2*G[-1,0,0,0,x]*Zeta[3]^2
    + 2592*G[-1,0,0,-1,0,0,0,0,0,0,x]
    + 1600*G[-1,0,0,-1,0,0,0,-1,0,0,x]
    - 912*G[-1,0,0,-1,0,0,0,x]*Zeta[3]
    + 2064*G[-1,0,0,-1,0,0,-1,0,0,0,x]
    - 2384*G[-1,0,0,-1,0,0,-1,-1,0,0,x]
    - 2384*G[-1,0,0,-1,0,0,-1,x]*Zeta[3]
    + 1584*G[-1,0,0,-1,0,-1,0,0,0,0,x]
    + 416*G[-1,0,0,-1,0,-1,0,-1,0,0,x]
    + 192*G[-1,0,0,-1,0,-1,0,x]*Zeta[3]
    - 1488*G[-1,0,0,-1,0,-1,-1,0,0,0,x]
    - 2512*G[-1,0,0,-1,0,-1,-1,-1,0,0,x]
    - 2512*G[-1,0,0,-1,0,-1,-1,x]*Zeta[3]
    - 4144*G[-1,0,0,-1,0,x]*Zeta[5]
    + 4752*G[-1,0,0,-1,-1,0,0,0,0,0,x]
    + 688*G[-1,0,0,-1,-1,0,0,-1,0,0,x]
    + 3872*G[-1,0,0,-1,-1,0,0,x]*Zeta[3]
    - 1200*G[-1,0,0,-1,-1,0,-1,0,0,0,x]
    - 1648*G[-1,0,0,-1,-1,0,-1,-1,0,0,x]
    - 1648*G[-1,0,0,-1,-1,0,-1,x]*Zeta[3]
    + 288*G[-1,0,0,-1,-1,-1,0,0,0,0,x]
    - 976*G[-1,0,0,-1,-1,-1,0,-1,0,0,x]
    + 4752*G[-1,0,0,-1,-1,-1,0,x]*Zeta[3]
    - 3792*G[-1,0,0,-1,-1,-1,-1,0,0,0,x]
    - 6592*G[-1,0,0,-1,-1,-1,-1,-1,0,0,x]
    - 6592*G[-1,0,0,-1,-1,-1,-1,x]*Zeta[3]
    - 2576*G[-1,0,0,-1,-1,x]*Zeta[5]
    - 3712*G[-1,0,0,-1,x]*Zeta[3]^2
    - 79203/7*G[-1,0,0,x]*Zeta[7]
    + 6318*G[-1,0,-1,0,0,0,0,0,0,0,x]
    + 1824*G[-1,0,-1,0,0,0,0,-1,0,0,x]
    + 1962*G[-1,0,-1,0,0,0,0,x]*Zeta[3]
    + 1824*G[-1,0,-1,0,0,0,-1,0,0,0,x]
    - 4384*G[-1,0,-1,0,0,0,-1,-1,0,0,x]
    - 4384*G[-1,0,-1,0,0,0,-1,x]*Zeta[3]
    + 2160*G[-1,0,-1,0,0,-1,0,0,0,0,x]
    + 320*G[-1,0,-1,0,0,-1,0,-1,0,0,x]
    - 256*G[-1,0,-1,0,0,-1,0,x]*Zeta[3]
    - 720*G[-1,0,-1,0,0,-1,-1,0,0,0,x]
    - 1104*G[-1,0,-1,0,0,-1,-1,-1,0,0,x]
    - 1104*G[-1,0,-1,0,0,-1,-1,x]*Zeta[3]
    + 4542/5*G[-1,0,-1,0,0,x]*Zeta[5]
    - 972*G[-1,0,-1,0,-1,0,0,0,0,0,x]
    + 64*G[-1,0,-1,0,-1,0,0,-1,0,0,x]
    - 180*G[-1,0,-1,0,-1,0,0,x]*Zeta[3]
    + 1368*G[-1,0,-1,0,-1,0,-1,0,0,0,x]
    + 4104*G[-1,0,-1,0,-1,0,-1,-1,0,0,x]
    + 4104*G[-1,0,-1,0,-1,0,-1,x]*Zeta[3]
    - 4644*G[-1,0,-1,0,-1,-1,0,0,0,0,x]
    + 2376*G[-1,0,-1,0,-1,-1,0,-1,0,0,x]
    - 1944*G[-1,0,-1,0,-1,-1,0,x]*Zeta[3]
    - 7308*G[-1,0,-1,0,-1,-1,-1,0,0,0,x]
    - 10116*G[-1,0,-1,0,-1,-1,-1,-1,0,0,x]
    - 10116*G[-1,0,-1,0,-1,-1,-1,x]*Zeta[3]
    - 228*G[-1,0,-1,0,-1,x]*Zeta[5]
    - 312*G[-1,0,-1,0,x]*Zeta[3]^2
    + 7938*G[-1,0,-1,-1,0,0,0,0,0,0,x]
    + 608*G[-1,0,-1,-1,0,0,0,-1,0,0,x]
    + 4326*G[-1,0,-1,-1,0,0,0,x]*Zeta[3]
    + 720*G[-1,0,-1,-1,0,0,-1,0,0,0,x]
    + 4368*G[-1,0,-1,-1,0,0,-1,-1,0,0,x]
    + 4368*G[-1,0,-1,-1,0,0,-1,x]*Zeta[3]
    - 2916*G[-1,0,-1,-1,0,-1,0,0,0,0,x]
    + 1608*G[-1,0,-1,-1,0,-1,0,-1,0,0,x]
    - 1464*G[-1,0,-1,-1,0,-1,0,x]*Zeta[3]
    - 3276*G[-1,0,-1,-1,0,-1,-1,0,0,0,x]
    - 5028*G[-1,0,-1,-1,0,-1,-1,-1,0,0,x]
    - 5028*G[-1,0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 13964*G[-1,0,-1,-1,0,x]*Zeta[5]
    + 4590*G[-1,0,-1,-1,-1,0,0,0,0,0,x]
    + 240*G[-1,0,-1,-1,-1,0,0,-1,0,0,x]
    + 2666*G[-1,0,-1,-1,-1,0,0,x]*Zeta[3]
    - 1836*G[-1,0,-1,-1,-1,0,-1,0,0,0,x]
    - 1668*G[-1,0,-1,-1,-1,0,-1,-1,0,0,x]
    - 1668*G[-1,0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 2178*G[-1,0,-1,-1,-1,-1,0,0,0,0,x]
    - 900*G[-1,0,-1,-1,-1,-1,0,-1,0,0,x]
    + 2356*G[-1,0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 942*G[-1,0,-1,-1,-1,-1,-1,0,0,0,x]
    + 386*G[-1,0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 386*G[-1,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 4066*G[-1,0,-1,-1,-1,x]*Zeta[5]
    + 3474*G[-1,0,-1,-1,x]*Zeta[3]^2
    + 5862*G[-1,0,-1,x]*Zeta[7]
    - 18272/5*G[-1,0,x]*MZV[3,5]
    - 46776/5*G[-1,0,x]*Zeta[3]*Zeta[5]
    - 2187*G[-1,-1,0,0,0,0,0,0,0,0,x]
    + 1224*G[-1,-1,0,0,0,0,0,-1,0,0,x]
    - 4941*G[-1,-1,0,0,0,0,0,x]*Zeta[3]
    + 1224*G[-1,-1,0,0,0,0,-1,0,0,0,x]
    + 3768*G[-1,-1,0,0,0,0,-1,-1,0,0,x]
    + 3768*G[-1,-1,0,0,0,0,-1,x]*Zeta[3]
    + 1224*G[-1,-1,0,0,0,-1,0,0,0,0,x]
    + 560*G[-1,-1,0,0,0,-1,0,-1,0,0,x]
    - 80*G[-1,-1,0,0,0,-1,0,x]*Zeta[3]
    + 3000*G[-1,-1,0,0,0,-1,-1,0,0,0,x]
    + 1960*G[-1,-1,0,0,0,-1,-1,-1,0,0,x]
    + 1960*G[-1,-1,0,0,0,-1,-1,x]*Zeta[3]
    - 24903/5*G[-1,-1,0,0,0,x]*Zeta[5]
    + 864*G[-1,-1,0,0,-1,0,0,0,0,0,x]
    + 688*G[-1,-1,0,0,-1,0,0,-1,0,0,x]
    - 304*G[-1,-1,0,0,-1,0,0,x]*Zeta[3]
    + 528*G[-1,-1,0,0,-1,0,-1,0,0,0,x]
    - 496*G[-1,-1,0,0,-1,0,-1,-1,0,0,x]
    - 496*G[-1,-1,0,0,-1,0,-1,x]*Zeta[3]
    + 1584*G[-1,-1,0,0,-1,-1,0,0,0,0,x]
    - 400*G[-1,-1,0,0,-1,-1,0,-1,0,0,x]
    + 2160*G[-1,-1,0,0,-1,-1,0,x]*Zeta[3]
    + 96*G[-1,-1,0,0,-1,-1,-1,0,0,0,x]
    - 1264*G[-1,-1,0,0,-1,-1,-1,-1,0,0,x]
    - 1264*G[-1,-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 1568*G[-1,-1,0,0,-1,x]*Zeta[5]
    - 99/2*G[-1,-1,0,0,x]*Zeta[3]^2
    + 2106*G[-1,-1,0,-1,0,0,0,0,0,0,x]
    + 608*G[-1,-1,0,-1,0,0,0,-1,0,0,x]
    + 654*G[-1,-1,0,-1,0,0,0,x]*Zeta[3]
    + 720*G[-1,-1,0,-1,0,0,-1,0,0,0,x]
    - 240*G[-1,-1,0,-1,0,0,-1,-1,0,0,x]
    - 240*G[-1,-1,0,-1,0,0,-1,x]*Zeta[3]
    - 324*G[-1,-1,0,-1,0,-1,0,0,0,0,x]
    + 456*G[-1,-1,0,-1,0,-1,0,-1,0,0,x]
    - 24*G[-1,-1,0,-1,0,-1,0,x]*Zeta[3]
    - 1548*G[-1,-1,0,-1,0,-1,-1,0,0,0,x]
    - 2436*G[-1,-1,0,-1,0,-1,-1,-1,0,0,x]
    - 2436*G[-1,-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 1436*G[-1,-1,0,-1,0,x]*Zeta[5]
    + 2646*G[-1,-1,0,-1,-1,0,0,0,0,0,x]
    + 240*G[-1,-1,0,-1,-1,0,0,-1,0,0,x]
    + 1442*G[-1,-1,0,-1,-1,0,0,x]*Zeta[3]
    - 972*G[-1,-1,0,-1,-1,0,-1,0,0,0,x]
    - 1092*G[-1,-1,0,-1,-1,0,-1,-1,0,0,x]
    - 1092*G[-1,-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 1530*G[-1,-1,0,-1,-1,-1,0,0,0,0,x]
    - 612*G[-1,-1,0,-1,-1,-1,0,-1,0,0,x]
    + 1636*G[-1,-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 726*G[-1,-1,0,-1,-1,-1,-1,0,0,0,x]
    + 314*G[-1,-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 314*G[-1,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 2122*G[-1,-1,0,-1,-1,x]*Zeta[5]
    - 774*G[-1,-1,0,-1,x]*Zeta[3]^2
    - 4232*G[-1,-1,0,x]*Zeta[7]
    - 729*G[-1,-1,-1,0,0,0,0,0,0,0,x]
    + 408*G[-1,-1,-1,0,0,0,0,-1,0,0,x]
    - 1647*G[-1,-1,-1,0,0,0,0,x]*Zeta[3]
    + 408*G[-1,-1,-1,0,0,0,-1,0,0,0,x]
    + 1000*G[-1,-1,-1,0,0,0,-1,-1,0,0,x]
    + 1000*G[-1,-1,-1,0,0,0,-1,x]*Zeta[3]
    + 288*G[-1,-1,-1,0,0,-1,0,0,0,0,x]
    + 176*G[-1,-1,-1,0,0,-1,0,-1,0,0,x]
    + 144*G[-1,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 528*G[-1,-1,-1,0,0,-1,-1,0,0,0,x]
    + 32*G[-1,-1,-1,0,0,-1,-1,-1,0,0,x]
    + 32*G[-1,-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 8301/5*G[-1,-1,-1,0,0,x]*Zeta[5]
    + 702*G[-1,-1,-1,0,-1,0,0,0,0,0,x]
    + 240*G[-1,-1,-1,0,-1,0,0,-1,0,0,x]
    + 218*G[-1,-1,-1,0,-1,0,0,x]*Zeta[3]
    - 108*G[-1,-1,-1,0,-1,0,-1,0,0,0,x]
    - 516*G[-1,-1,-1,0,-1,0,-1,-1,0,0,x]
    - 516*G[-1,-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 882*G[-1,-1,-1,0,-1,-1,0,0,0,0,x]
    - 324*G[-1,-1,-1,0,-1,-1,0,-1,0,0,x]
    + 916*G[-1,-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 510*G[-1,-1,-1,0,-1,-1,-1,0,0,0,x]
    + 242*G[-1,-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 242*G[-1,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 178*G[-1,-1,-1,0,-1,x]*Zeta[5]
    - 204*G[-1,-1,-1,0,x]*Zeta[3]^2
    - 243*G[-1,-1,-1,-1,0,0,0,0,0,0,x]
    + 136*G[-1,-1,-1,-1,0,0,0,-1,0,0,x]
    - 549*G[-1,-1,-1,-1,0,0,0,x]*Zeta[3]
    + 96*G[-1,-1,-1,-1,0,0,-1,0,0,0,x]
    + 176*G[-1,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 176*G[-1,-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 234*G[-1,-1,-1,-1,0,-1,0,0,0,0,x]
    - 36*G[-1,-1,-1,-1,0,-1,0,-1,0,0,x]
    + 196*G[-1,-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 294*G[-1,-1,-1,-1,0,-1,-1,0,0,0,x]
    + 170*G[-1,-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 170*G[-1,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 566*G[-1,-1,-1,-1,0,x]*Zeta[5]
    - 81*G[-1,-1,-1,-1,-1,0,0,0,0,0,x]
    + 32*G[-1,-1,-1,-1,-1,0,0,-1,0,0,x]
    - 183*G[-1,-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 78*G[-1,-1,-1,-1,-1,0,-1,0,0,0,x]
    + 98*G[-1,-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 98*G[-1,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 27*G[-1,-1,-1,-1,-1,-1,0,0,0,0,x]
    + 26*G[-1,-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 58*G[-1,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 9*G[-1,-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 3*G[-1,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 57*G[-1,-1,-1,-1,-1,x]*Zeta[5]
    - 155*G[-1,-1,-1,-1,x]*Zeta[3]^2
    + 1275*G[-1,-1,-1,x]*Zeta[7]
    - 9472/5*G[-1,-1,x]*MZV[3,5]
    - 38776/5*G[-1,-1,x]*Zeta[3]*Zeta[5]
    - 6589/6*G[-1,x]*Zeta[3]^3
    + 99625/3*G[-1,x]*Zeta[9]
    - 17840/7*MZV[3,7]
    + 5910328231/3657830400*Pi^10
    + 486*Pi^2*G[0,0,-1,0,0,0,0,0,x]
    + 432*Pi^2*G[0,0,-1,0,0,0,0,-1,x]
    + 96*Pi^2*G[0,0,-1,0,0,0,-1,0,x]
    + 144*Pi^2*G[0,0,-1,0,0,0,-1,-1,x]
    + 72*Pi^2*G[0,0,-1,0,0,-1,0,0,x]
    - 48*Pi^2*G[0,0,-1,0,0,-1,0,-1,x]
    + 32*Pi^2*G[0,0,-1,0,0,-1,-1,0,x]
    + 48*Pi^2*G[0,0,-1,0,0,-1,-1,-1,x]
    - 666*Pi^2*G[0,0,-1,0,0,x]*Zeta[3]
    + 72*Pi^2*G[0,0,-1,0,-1,0,0,0,x]
    - 48*Pi^2*G[0,0,-1,0,-1,0,0,-1,x]
    - 32/3*Pi^2*G[0,0,-1,0,-1,0,-1,0,x]
    - 16*Pi^2*G[0,0,-1,0,-1,0,-1,-1,x]
    + 24*Pi^2*G[0,0,-1,0,-1,-1,0,0,x]
    - 16*Pi^2*G[0,0,-1,0,-1,-1,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,0,-1,-1,-1,0,x]
    + 16*Pi^2*G[0,0,-1,0,-1,-1,-1,-1,x]
    - 1288/3*Pi^2*G[0,0,-1,0,-1,x]*Zeta[3]
    + 702*Pi^2*G[0,0,-1,-1,0,0,0,0,x]
    + 144*Pi^2*G[0,0,-1,-1,0,0,0,-1,x]
    + 32*Pi^2*G[0,0,-1,-1,0,0,-1,0,x]
    + 48*Pi^2*G[0,0,-1,-1,0,0,-1,-1,x]
    + 24*Pi^2*G[0,0,-1,-1,0,-1,0,0,x]
    - 16*Pi^2*G[0,0,-1,-1,0,-1,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,-1,0,-1,-1,0,x]
    + 16*Pi^2*G[0,0,-1,-1,0,-1,-1,-1,x]
    - 1856/3*Pi^2*G[0,0,-1,-1,0,x]*Zeta[3]
    + 702*Pi^2*G[0,0,-1,-1,-1,0,0,0,x]
    + 48*Pi^2*G[0,0,-1,-1,-1,0,0,-1,x]
    + 32/3*Pi^2*G[0,0,-1,-1,-1,0,-1,0,x]
    + 16*Pi^2*G[0,0,-1,-1,-1,0,-1,-1,x]
    + 654*Pi^2*G[0,0,-1,-1,-1,-1,0,0,x]
    + 16*Pi^2*G[0,0,-1,-1,-1,-1,0,-1,x]
    + 736/3*Pi^2*G[0,0,-1,-1,-1,-1,-1,0,x]
    - 7228*Pi^2*G[0,0,-1,-1,-1,-1,-1,-1,x]
    + 14038/3*Pi^2*G[0,0,-1,-1,-1,x]*Zeta[3]
    + 16886/15*Pi^2*G[0,0,-1,x]*Zeta[5]
    + 1053/2*Pi^2*G[0,-1,0,0,0,0,0,0,x]
    + 1296*Pi^2*G[0,-1,0,0,0,0,0,-1,x]
    + 32*Pi^2*G[0,-1,0,0,0,0,-1,0,x]
    + 1200*Pi^2*G[0,-1,0,0,0,0,-1,-1,x]
    - 232*Pi^2*G[0,-1,0,0,0,-1,0,0,x]
    + 1200*Pi^2*G[0,-1,0,0,0,-1,0,-1,x]
    + 416*Pi^2*G[0,-1,0,0,0,-1,-1,0,x]
    - 240*Pi^2*G[0,-1,0,0,0,-1,-1,-1,x]
    - 3849/2*Pi^2*G[0,-1,0,0,0,x]*Zeta[3]
    - 120*Pi^2*G[0,-1,0,0,-1,0,0,0,x]
    + 144*Pi^2*G[0,-1,0,0,-1,0,0,-1,x]
    - 320*Pi^2*G[0,-1,0,0,-1,0,-1,0,x]
    + 1824*Pi^2*G[0,-1,0,0,-1,0,-1,-1,x]
    - 32*Pi^2*G[0,-1,0,0,-1,-1,0,0,x]
    + 1056*Pi^2*G[0,-1,0,0,-1,-1,0,-1,x]
    + 432*Pi^2*G[0,-1,0,0,-1,-1,-1,0,x]
    - 1440*Pi^2*G[0,-1,0,0,-1,-1,-1,-1,x]
    - 1984*Pi^2*G[0,-1,0,0,-1,x]*Zeta[3]
    + 531*Pi^2*G[0,-1,0,-1,0,0,0,0,x]
    + 288*Pi^2*G[0,-1,0,-1,0,0,0,-1,x]
    - 416*Pi^2*G[0,-1,0,-1,0,0,-1,0,x]
    + 1536*Pi^2*G[0,-1,0,-1,0,0,-1,-1,x]
    - 342*Pi^2*G[0,-1,0,-1,0,-1,0,0,x]
    + 136*Pi^2*G[0,-1,0,-1,0,-1,0,-1,x]
    - 104/3*Pi^2*G[0,-1,0,-1,0,-1,-1,0,x]
    + 1532*Pi^2*G[0,-1,0,-1,0,-1,-1,-1,x]
    - 1558/3*Pi^2*G[0,-1,0,-1,0,x]*Zeta[3]
    + 561*Pi^2*G[0,-1,0,-1,-1,0,0,0,x]
    + 96*Pi^2*G[0,-1,0,-1,-1,0,0,-1,x]
    - 8/3*Pi^2*G[0,-1,0,-1,-1,0,-1,0,x]
    + 860*Pi^2*G[0,-1,0,-1,-1,0,-1,-1,x]
    + 723*Pi^2*G[0,-1,0,-1,-1,-1,0,0,x]
    + 476*Pi^2*G[0,-1,0,-1,-1,-1,0,-1,x]
    + 1460/3*Pi^2*G[0,-1,0,-1,-1,-1,-1,0,x]
    - 8126*Pi^2*G[0,-1,0,-1,-1,-1,-1,-1,x]
    + 7415/3*Pi^2*G[0,-1,0,-1,-1,x]*Zeta[3]
    - 6407/5*Pi^2*G[0,-1,0,x]*Zeta[5]
    + 2187/2*Pi^2*G[0,-1,-1,0,0,0,0,0,x]
    + 432*Pi^2*G[0,-1,-1,0,0,0,0,-1,x]
    - 1760*Pi^2*G[0,-1,-1,0,0,0,-1,0,x]
    + 5712*Pi^2*G[0,-1,-1,0,0,0,-1,-1,x]
    - 1064*Pi^2*G[0,-1,-1,0,0,-1,0,0,x]
    + 1056*Pi^2*G[0,-1,-1,0,0,-1,0,-1,x]
    + 240*Pi^2*G[0,-1,-1,0,0,-1,-1,0,x]
    + 1872*Pi^2*G[0,-1,-1,0,0,-1,-1,-1,x]
    - 3231/2*Pi^2*G[0,-1,-1,0,0,x]*Zeta[3]
    - 87*Pi^2*G[0,-1,-1,0,-1,0,0,0,x]
    + 96*Pi^2*G[0,-1,-1,0,-1,0,0,-1,x]
    + 376/3*Pi^2*G[0,-1,-1,0,-1,0,-1,0,x]
    + 476*Pi^2*G[0,-1,-1,0,-1,0,-1,-1,x]
    + 251*Pi^2*G[0,-1,-1,0,-1,-1,0,0,x]
    + 668*Pi^2*G[0,-1,-1,0,-1,-1,0,-1,x]
    + 1220/3*Pi^2*G[0,-1,-1,0,-1,-1,-1,0,x]
    - 4142*Pi^2*G[0,-1,-1,0,-1,-1,-1,-1,x]
    + 1295/3*Pi^2*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 1341/2*Pi^2*G[0,-1,-1,-1,0,0,0,0,x]
    + 144*Pi^2*G[0,-1,-1,-1,0,0,0,-1,x]
    - 496*Pi^2*G[0,-1,-1,-1,0,0,-1,0,x]
    + 1632*Pi^2*G[0,-1,-1,-1,0,0,-1,-1,x]
    - 117*Pi^2*G[0,-1,-1,-1,0,-1,0,0,x]
    + 476*Pi^2*G[0,-1,-1,-1,0,-1,0,-1,x]
    + 500/3*Pi^2*G[0,-1,-1,-1,0,-1,-1,0,x]
    - 1406*Pi^2*G[0,-1,-1,-1,0,-1,-1,-1,x]
    - 1639/3*Pi^2*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 651/2*Pi^2*G[0,-1,-1,-1,-1,0,0,0,x]
    + 48*Pi^2*G[0,-1,-1,-1,-1,0,0,-1,x]
    - 76/3*Pi^2*G[0,-1,-1,-1,-1,0,-1,0,x]
    - 398*Pi^2*G[0,-1,-1,-1,-1,0,-1,-1,x]
    + 285/2*Pi^2*G[0,-1,-1,-1,-1,-1,0,0,x]
    - 206*Pi^2*G[0,-1,-1,-1,-1,-1,0,-1,x]
    + 122/3*Pi^2*G[0,-1,-1,-1,-1,-1,-1,0,x]
    + 79*Pi^2*G[0,-1,-1,-1,-1,-1,-1,-1,x]
    - 845/2*Pi^2*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 6011/10*Pi^2*G[0,-1,-1,x]*Zeta[5]
    - 448*Pi^2*G[0,-1,x]*Zeta[3]^2
    - 76031/28*Pi^2*G[0,x]*Zeta[7]
    - 6075/4*Pi^2*G[-1,0,0,0,0,0,0,0,x]
    + 1836*Pi^2*G[-1,0,0,0,0,0,0,-1,x]
    - 1784*Pi^2*G[-1,0,0,0,0,0,-1,0,x]
    + 7188*Pi^2*G[-1,0,0,0,0,0,-1,-1,x]
    - 1302*Pi^2*G[-1,0,0,0,0,-1,0,0,x]
    + 1224*Pi^2*G[-1,0,0,0,0,-1,0,-1,x]
    + 648*Pi^2*G[-1,0,0,0,0,-1,-1,0,x]
    + 3708*Pi^2*G[-1,0,0,0,0,-1,-1,-1,x]
    - 4077/4*Pi^2*G[-1,0,0,0,0,x]*Zeta[3]
    - 918*Pi^2*G[-1,0,0,0,-1,0,0,0,x]
    + 1112*Pi^2*G[-1,0,0,0,-1,0,0,-1,x]
    + 1952/3*Pi^2*G[-1,0,0,0,-1,0,-1,0,x]
    - 1112*Pi^2*G[-1,0,0,0,-1,0,-1,-1,x]
    + 710*Pi^2*G[-1,0,0,0,-1,-1,0,0,x]
    - 968*Pi^2*G[-1,0,0,0,-1,-1,0,-1,x]
    + 1528/3*Pi^2*G[-1,0,0,0,-1,-1,-1,0,x]
    + 1412*Pi^2*G[-1,0,0,0,-1,-1,-1,-1,x]
    - 8354/3*Pi^2*G[-1,0,0,0,-1,x]*Zeta[3]
    - 360*Pi^2*G[-1,0,0,-1,0,0,0,0,x]
    + 800*Pi^2*G[-1,0,0,-1,0,0,0,-1,x]
    + 2224/3*Pi^2*G[-1,0,0,-1,0,0,-1,0,x]
    - 1192*Pi^2*G[-1,0,0,-1,0,0,-1,-1,x]
    + 404*Pi^2*G[-1,0,0,-1,0,-1,0,0,x]
    + 208*Pi^2*G[-1,0,0,-1,0,-1,0,-1,x]
    + 512/3*Pi^2*G[-1,0,0,-1,0,-1,-1,0,x]
    - 1256*Pi^2*G[-1,0,0,-1,0,-1,-1,-1,x]
    - 292/3*Pi^2*G[-1,0,0,-1,0,x]*Zeta[3]
    + 924*Pi^2*G[-1,0,0,-1,-1,0,0,0,x]
    + 344*Pi^2*G[-1,0,0,-1,-1,0,0,-1,x]
    + 224/3*Pi^2*G[-1,0,0,-1,-1,0,-1,0,x]
    - 824*Pi^2*G[-1,0,0,-1,-1,0,-1,-1,x]
    + 872*Pi^2*G[-1,0,0,-1,-1,-1,0,0,x]
    - 488*Pi^2*G[-1,0,0,-1,-1,-1,0,-1,x]
    + 1400/3*Pi^2*G[-1,0,0,-1,-1,-1,-1,0,x]
    - 3296*Pi^2*G[-1,0,0,-1,-1,-1,-1,-1,x]
    - 1048*Pi^2*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 4507/4*Pi^2*G[-1,0,0,x]*Zeta[5]
    - 27/2*Pi^2*G[-1,0,-1,0,0,0,0,0,x]
    + 912*Pi^2*G[-1,0,-1,0,0,0,0,-1,x]
    + 3104/3*Pi^2*G[-1,0,-1,0,0,0,-1,0,x]
    - 2192*Pi^2*G[-1,0,-1,0,0,0,-1,-1,x]
    + 388*Pi^2*G[-1,0,-1,0,0,-1,0,0,x]
    + 160*Pi^2*G[-1,0,-1,0,0,-1,0,-1,x]
    + 64*Pi^2*G[-1,0,-1,0,0,-1,-1,0,x]
    - 552*Pi^2*G[-1,0,-1,0,0,-1,-1,-1,x]
    - 1377/2*Pi^2*G[-1,0,-1,0,0,x]*Zeta[3]
    + 495*Pi^2*G[-1,0,-1,0,-1,0,0,0,x]
    + 32*Pi^2*G[-1,0,-1,0,-1,0,0,-1,x]
    - 456*Pi^2*G[-1,0,-1,0,-1,0,-1,0,x]
    + 2052*Pi^2*G[-1,0,-1,0,-1,0,-1,-1,x]
    + 205*Pi^2*G[-1,0,-1,0,-1,-1,0,0,x]
    + 1188*Pi^2*G[-1,0,-1,0,-1,-1,0,-1,x]
    + 468*Pi^2*G[-1,0,-1,0,-1,-1,-1,0,x]
    - 5058*Pi^2*G[-1,0,-1,0,-1,-1,-1,-1,x]
    + 595*Pi^2*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 1827/2*Pi^2*G[-1,0,-1,-1,0,0,0,0,x]
    + 304*Pi^2*G[-1,0,-1,-1,0,0,0,-1,x]
    - 608*Pi^2*G[-1,0,-1,-1,0,0,-1,0,x]
    + 2184*Pi^2*G[-1,0,-1,-1,0,0,-1,-1,x]
    - 99*Pi^2*G[-1,0,-1,-1,0,-1,0,0,x]
    + 804*Pi^2*G[-1,0,-1,-1,0,-1,0,-1,x]
    + 292*Pi^2*G[-1,0,-1,-1,0,-1,-1,0,x]
    - 2514*Pi^2*G[-1,0,-1,-1,0,-1,-1,-1,x]
    - 2305/3*Pi^2*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 1221/2*Pi^2*G[-1,0,-1,-1,-1,0,0,0,x]
    + 120*Pi^2*G[-1,0,-1,-1,-1,0,0,-1,x]
    - 28*Pi^2*G[-1,0,-1,-1,-1,0,-1,0,x]
    - 834*Pi^2*G[-1,0,-1,-1,-1,0,-1,-1,x]
    + 611/2*Pi^2*G[-1,0,-1,-1,-1,-1,0,0,x]
    - 450*Pi^2*G[-1,0,-1,-1,-1,-1,0,-1,x]
    + 278/3*Pi^2*G[-1,0,-1,-1,-1,-1,-1,0,x]
    + 193*Pi^2*G[-1,0,-1,-1,-1,-1,-1,-1,x]
    - 5113/6*Pi^2*G[-1,0,-1,-1,-1,x]*Zeta[3]
    - 59329/30*Pi^2*G[-1,0,-1,x]*Zeta[5]
    + 2253/2*Pi^2*G[-1,0,x]*Zeta[3]^2
    - 2025/4*Pi^2*G[-1,-1,0,0,0,0,0,0,x]
    + 612*Pi^2*G[-1,-1,0,0,0,0,0,-1,x]
    - 424*Pi^2*G[-1,-1,0,0,0,0,-1,0,x]
    + 1884*Pi^2*G[-1,-1,0,0,0,0,-1,-1,x]
    - 306*Pi^2*G[-1,-1,0,0,0,-1,0,0,x]
    + 280*Pi^2*G[-1,-1,0,0,0,-1,0,-1,x]
    + 520/3*Pi^2*G[-1,-1,0,0,0,-1,-1,0,x]
    + 980*Pi^2*G[-1,-1,0,0,0,-1,-1,-1,x]
    - 1359/4*Pi^2*G[-1,-1,0,0,0,x]*Zeta[3]
    - 120*Pi^2*G[-1,-1,0,0,-1,0,0,0,x]
    + 344*Pi^2*G[-1,-1,0,0,-1,0,0,-1,x]
    + 512/3*Pi^2*G[-1,-1,0,0,-1,0,-1,0,x]
    - 248*Pi^2*G[-1,-1,0,0,-1,0,-1,-1,x]
    + 308*Pi^2*G[-1,-1,0,0,-1,-1,0,0,x]
    - 200*Pi^2*G[-1,-1,0,0,-1,-1,0,-1,x]
    + 680/3*Pi^2*G[-1,-1,0,0,-1,-1,-1,0,x]
    - 632*Pi^2*G[-1,-1,0,0,-1,-1,-1,-1,x]
    - 628*Pi^2*G[-1,-1,0,0,-1,x]*Zeta[3]
    - 9/2*Pi^2*G[-1,-1,0,-1,0,0,0,0,x]
    + 304*Pi^2*G[-1,-1,0,-1,0,0,0,-1,x]
    + 160*Pi^2*G[-1,-1,0,-1,0,0,-1,0,x]
    - 120*Pi^2*G[-1,-1,0,-1,0,0,-1,-1,x]
    + 165*Pi^2*G[-1,-1,0,-1,0,-1,0,0,x]
    + 228*Pi^2*G[-1,-1,0,-1,0,-1,0,-1,x]
    + 148*Pi^2*G[-1,-1,0,-1,0,-1,-1,0,x]
    - 1218*Pi^2*G[-1,-1,0,-1,0,-1,-1,-1,x]
    - 541/3*Pi^2*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 609/2*Pi^2*G[-1,-1,0,-1,-1,0,0,0,x]
    + 120*Pi^2*G[-1,-1,0,-1,-1,0,0,-1,x]
    + 20*Pi^2*G[-1,-1,0,-1,-1,0,-1,0,x]
    - 546*Pi^2*G[-1,-1,0,-1,-1,0,-1,-1,x]
    + 407/2*Pi^2*G[-1,-1,0,-1,-1,-1,0,0,x]
    - 306*Pi^2*G[-1,-1,0,-1,-1,-1,0,-1,x]
    + 206/3*Pi^2*G[-1,-1,0,-1,-1,-1,-1,0,x]
    + 157*Pi^2*G[-1,-1,0,-1,-1,-1,-1,-1,x]
    - 3349/6*Pi^2*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 5759/10*Pi^2*G[-1,-1,0,x]*Zeta[5]
    - 675/4*Pi^2*G[-1,-1,-1,0,0,0,0,0,x]
    + 204*Pi^2*G[-1,-1,-1,0,0,0,0,-1,x]
    - 296/3*Pi^2*G[-1,-1,-1,0,0,0,-1,0,x]
    + 500*Pi^2*G[-1,-1,-1,0,0,0,-1,-1,x]
    - 40*Pi^2*G[-1,-1,-1,0,0,-1,0,0,x]
    + 88*Pi^2*G[-1,-1,-1,0,0,-1,0,-1,x]
    + 248/3*Pi^2*G[-1,-1,-1,0,0,-1,-1,0,x]
    + 16*Pi^2*G[-1,-1,-1,0,0,-1,-1,-1,x]
    - 453/4*Pi^2*G[-1,-1,-1,0,0,x]*Zeta[3]
    - 3/2*Pi^2*G[-1,-1,-1,0,-1,0,0,0,x]
    + 120*Pi^2*G[-1,-1,-1,0,-1,0,0,-1,x]
    + 68*Pi^2*G[-1,-1,-1,0,-1,0,-1,0,x]
    - 258*Pi^2*G[-1,-1,-1,0,-1,0,-1,-1,x]
    + 203/2*Pi^2*G[-1,-1,-1,0,-1,-1,0,0,x]
    - 162*Pi^2*G[-1,-1,-1,0,-1,-1,0,-1,x]
    + 134/3*Pi^2*G[-1,-1,-1,0,-1,-1,-1,0,x]
    + 121*Pi^2*G[-1,-1,-1,0,-1,-1,-1,-1,x]
    - 1585/6*Pi^2*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 225/4*Pi^2*G[-1,-1,-1,-1,0,0,0,0,x]
    + 68*Pi^2*G[-1,-1,-1,-1,0,0,0,-1,x]
    - 40/3*Pi^2*G[-1,-1,-1,-1,0,0,-1,0,x]
    + 88*Pi^2*G[-1,-1,-1,-1,0,0,-1,-1,x]
    - 1/2*Pi^2*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 18*Pi^2*G[-1,-1,-1,-1,0,-1,0,-1,x]
    + 62/3*Pi^2*G[-1,-1,-1,-1,0,-1,-1,0,x]
    + 85*Pi^2*G[-1,-1,-1,-1,0,-1,-1,-1,x]
    - 101/2*Pi^2*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 75/4*Pi^2*G[-1,-1,-1,-1,-1,0,0,0,x]
    + 16*Pi^2*G[-1,-1,-1,-1,-1,0,0,-1,x]
    - 10/3*Pi^2*G[-1,-1,-1,-1,-1,0,-1,0,x]
    + 49*Pi^2*G[-1,-1,-1,-1,-1,0,-1,-1,x]
    - 25/4*Pi^2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    + 13*Pi^2*G[-1,-1,-1,-1,-1,-1,0,-1,x]
    - Pi^2*G[-1,-1,-1,-1,-1,-1,-1,0,x]
    - 3/2*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,-1,x]
    - 37/12*Pi^2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 8399/60*Pi^2*G[-1,-1,-1,x]*Zeta[5]
    + 48*Pi^2*G[-1,-1,x]*Zeta[3]^2
    + 530227/84*Pi^2*G[-1,x]*Zeta[7]
    - 2112*Pi^2*MZV[3,5]
    - 83557/10*Pi^2*Zeta[3]*Zeta[5]
    + 17/4*Pi^4*G[0,0,-1,0,0,0,x]
    + 188/15*Pi^4*G[0,0,-1,0,0,-1,x]
    + 296/45*Pi^4*G[0,0,-1,0,-1,0,x]
    + 188/45*Pi^4*G[0,0,-1,0,-1,-1,x]
    + 2419/60*Pi^4*G[0,0,-1,-1,0,0,x]
    + 188/45*Pi^4*G[0,0,-1,-1,0,-1,x]
    + 152/9*Pi^4*G[0,0,-1,-1,-1,0,x]
    - 10697/45*Pi^4*G[0,0,-1,-1,-1,-1,x]
    + 19829/180*Pi^4*G[0,0,-1,x]*Zeta[3]
    - 5073/80*Pi^4*G[0,-1,0,0,0,0,x]
    - 1036/15*Pi^4*G[0,-1,0,0,0,-1,x]
    - 20*Pi^4*G[0,-1,0,0,-1,0,x]
    - 592/5*Pi^4*G[0,-1,0,0,-1,-1,x]
    + 203/120*Pi^4*G[0,-1,0,-1,0,0,x]
    - 467/45*Pi^4*G[0,-1,0,-1,0,-1,x]
    + 103/9*Pi^4*G[0,-1,0,-1,-1,0,x]
    - 5209/18*Pi^4*G[0,-1,0,-1,-1,-1,x]
    - 569/360*Pi^4*G[0,-1,0,x]*Zeta[3]
    + 1289/80*Pi^4*G[0,-1,-1,0,0,0,x]
    - 764/5*Pi^4*G[0,-1,-1,0,0,-1,x]
    - 29/9*Pi^4*G[0,-1,-1,0,-1,0,x]
    - 16949/90*Pi^4*G[0,-1,-1,0,-1,-1,x]
    + 1423/80*Pi^4*G[0,-1,-1,-1,0,0,x]
    - 1993/18*Pi^4*G[0,-1,-1,-1,0,-1,x]
    + 203/18*Pi^4*G[0,-1,-1,-1,-1,0,x]
    + 7013/180*Pi^4*G[0,-1,-1,-1,-1,-1,x]
    - 252901/720*Pi^4*G[0,-1,-1,x]*Zeta[3]
    - 127681/800*Pi^4*G[0,x]*Zeta[5]
    - 38961/160*Pi^4*G[-1,0,0,0,0,0,x]
    + 33/5*Pi^4*G[-1,0,0,0,0,-1,x]
    - 5246/45*Pi^4*G[-1,0,0,0,-1,0,x]
    + 11839/45*Pi^4*G[-1,0,0,0,-1,-1,x]
    - 1189/15*Pi^4*G[-1,0,0,-1,0,0,x]
    + 314/45*Pi^4*G[-1,0,0,-1,0,-1,x]
    + 698/45*Pi^4*G[-1,0,0,-1,-1,0,x]
    + 968/45*Pi^4*G[-1,0,0,-1,-1,-1,x]
    + 7519/96*Pi^4*G[-1,0,0,x]*Zeta[3]
    - 1013/16*Pi^4*G[-1,0,-1,0,0,0,x]
    + 734/15*Pi^4*G[-1,0,-1,0,0,-1,x]
    + 57/5*Pi^4*G[-1,0,-1,0,-1,0,x]
    - 2587/10*Pi^4*G[-1,0,-1,0,-1,-1,x]
    + 775/48*Pi^4*G[-1,0,-1,-1,0,0,x]
    - 5209/30*Pi^4*G[-1,0,-1,-1,0,-1,x]
    + 1681/90*Pi^4*G[-1,0,-1,-1,-1,0,x]
    + 15419/180*Pi^4*G[-1,0,-1,-1,-1,-1,x]
    - 2359/16*Pi^4*G[-1,0,-1,x]*Zeta[3]
    - 12987/160*Pi^4*G[-1,-1,0,0,0,0,x]
    + 71/9*Pi^4*G[-1,-1,0,0,0,-1,x]
    - 1282/45*Pi^4*G[-1,-1,0,0,-1,0,x]
    + 1814/45*Pi^4*G[-1,-1,0,0,-1,-1,x]
    - 1013/48*Pi^4*G[-1,-1,0,-1,0,0,x]
    - 961/30*Pi^4*G[-1,-1,0,-1,0,-1,x]
    + 493/90*Pi^4*G[-1,-1,0,-1,-1,0,x]
    + 10703/180*Pi^4*G[-1,-1,0,-1,-1,-1,x]
    + 359/80*Pi^4*G[-1,-1,0,x]*Zeta[3]
    - 4329/160*Pi^4*G[-1,-1,-1,0,0,0,x]
    - 76/45*Pi^4*G[-1,-1,-1,0,0,-1,x]
    - 139/18*Pi^4*G[-1,-1,-1,0,-1,0,x]
    + 5987/180*Pi^4*G[-1,-1,-1,0,-1,-1,x]
    - 1443/160*Pi^4*G[-1,-1,-1,-1,0,0,x]
    + 1271/180*Pi^4*G[-1,-1,-1,-1,0,-1,x]
    - 131/60*Pi^4*G[-1,-1,-1,-1,-1,0,x]
    - 13/8*Pi^4*G[-1,-1,-1,-1,-1,-1,x]
    + 8449/1440*Pi^4*G[-1,-1,-1,x]*Zeta[3]
    + 378869/1440*Pi^4*G[-1,x]*Zeta[5]
    - 110081/4320*Pi^4*Zeta[3]^2
    - 6347/1890*Pi^6*G[0,0,-1,0,x]
    - 9449/2520*Pi^6*G[0,0,-1,-1,x]
    - 56051/8640*Pi^6*G[0,-1,0,0,x]
    - 5165/1008*Pi^6*G[0,-1,0,-1,x]
    + 147799/15120*Pi^6*G[0,-1,-1,0,x]
    + 261593/10080*Pi^6*G[0,-1,-1,-1,x]
    - 476449/362880*Pi^6*G[0,x]*Zeta[3]
    - 1047199/40320*Pi^6*G[-1,0,0,0,x]
    - 24091/1890*Pi^6*G[-1,0,0,-1,x]
    - 62303/15120*Pi^6*G[-1,0,-1,0,x]
    + 77899/2016*Pi^6*G[-1,0,-1,-1,x]
    - 1047199/120960*Pi^6*G[-1,-1,0,0,x]
    + 42107/10080*Pi^6*G[-1,-1,0,-1,x]
    - 85769/30240*Pi^6*G[-1,-1,-1,0,x]
    - 85567/60480*Pi^6*G[-1,-1,-1,-1,x]
    - 590593/24192*Pi^6*G[-1,x]*Zeta[3]
    + 4775957/1008000*Pi^8*G[0,-1,x]
    - 670937/432000*Pi^8*G[-1,0,x]
    + 1209239/2016000*Pi^8*G[-1,-1,x]
    - 210766/7*Zeta[3]*Zeta[7]
    - 3820249/175*Zeta[5]^2
  }, -6, 5, 1],
4 -> SeriesData[eps, 0, {
  (* eps^-8 *)
    4/9
  ,
  (* eps^-7 *)
    35/72*G[0,x]
  ,
  (* eps^-6 *)
    - 187/432*Pi^2
  ,
  (* eps^-5 *)
    - 10/9*G[-1,0,0,x]
    + 115/216*Pi^2*G[0,x]
    - 5/9*Pi^2*G[-1,x]
    - 1169/216*Zeta[3]
  ,
  (* eps^-4 *)
    20/3*G[0,-1,0,0,x]
    - 485/54*G[0,x]*Zeta[3]
    - 40/9*G[-1,0,0,0,x]
    - 10/9*G[-1,-1,0,0,x]
    - 10/9*G[-1,x]*Zeta[3]
    + 10/3*Pi^2*G[0,-1,x]
    - 5/9*Pi^2*G[-1,0,x]
    - 5/9*Pi^2*G[-1,-1,x]
    - 2339/3240*Pi^4
  ,
  (* eps^-3 *)
    - 20/3*G[0,0,-1,0,0,x]
    + 80/3*G[0,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,0,0,x]
    + 50/3*G[0,-1,x]*Zeta[3]
    - 160/9*G[-1,0,0,0,0,x]
    + 44/3*G[-1,0,-1,0,0,x]
    - 98/3*G[-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,x]*Zeta[3]
    - 10/3*Pi^2*G[0,0,-1,x]
    + 5/3*Pi^2*G[0,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,x]
    - 116/27*Pi^2*G[-1,0,0,x]
    + 22/3*Pi^2*G[-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,x]
    + 7985/648*Pi^2*Zeta[3]
    + 371/648*Pi^4*G[0,x]
    - 23/20*Pi^4*G[-1,x]
    + 673/40*Zeta[5]
  ,
  (* eps^-2 *)
    14/3*G[0,0,0,-1,0,0,x]
    - 80/3*G[0,0,-1,0,0,0,x]
    - 140/3*G[0,0,-1,-1,0,0,x]
    - 140/3*G[0,0,-1,x]*Zeta[3]
    + 320/3*G[0,-1,0,0,0,0,x]
    - 36*G[0,-1,0,-1,0,0,x]
    + 122*G[0,-1,0,x]*Zeta[3]
    + 200/3*G[0,-1,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,-1,0,0,x]
    + 50/3*G[0,-1,-1,x]*Zeta[3]
    - 2377/18*G[0,x]*Zeta[5]
    - 640/9*G[-1,0,0,0,0,0,x]
    + 88/3*G[-1,0,0,-1,0,0,x]
    - 3668/27*G[-1,0,0,x]*Zeta[3]
    + 176/3*G[-1,0,-1,0,0,0,x]
    + 164/3*G[-1,0,-1,-1,0,0,x]
    + 164/3*G[-1,0,-1,x]*Zeta[3]
    - 160/9*G[-1,-1,0,0,0,0,x]
    + 44/3*G[-1,-1,0,-1,0,0,x]
    - 98/3*G[-1,-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,-1,x]*Zeta[3]
    + 344/9*G[-1,x]*Zeta[5]
    + 7/3*Pi^2*G[0,0,0,-1,x]
    + 10/3*Pi^2*G[0,0,-1,0,x]
    - 70/3*Pi^2*G[0,0,-1,-1,x]
    + 118/9*Pi^2*G[0,-1,0,0,x]
    - 18*Pi^2*G[0,-1,0,-1,x]
    + 25/3*Pi^2*G[0,-1,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,x]
    - 2635/162*Pi^2*G[0,x]*Zeta[3]
    - 464/27*Pi^2*G[-1,0,0,0,x]
    + 44/3*Pi^2*G[-1,0,0,-1,x]
    + 2/3*Pi^2*G[-1,0,-1,0,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,x]
    - 116/27*Pi^2*G[-1,-1,0,0,x]
    + 22/3*Pi^2*G[-1,-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,x]
    - 23/3*Pi^2*G[-1,x]*Zeta[3]
    + 263/60*Pi^4*G[0,-1,x]
    - 259/135*Pi^4*G[-1,0,x]
    - 23/20*Pi^4*G[-1,-1,x]
    - 10867/7560*Pi^6
    + 997/162*Zeta[3]^2
  ,
  (* eps^-1 *)
    16/3*G[0,0,0,0,-1,0,0,x]
    + 56/3*G[0,0,0,-1,0,0,0,x]
    + 140/3*G[0,0,0,-1,-1,0,0,x]
    + 140/3*G[0,0,0,-1,x]*Zeta[3]
    - 320/3*G[0,0,-1,0,0,0,0,x]
    + 32*G[0,0,-1,0,-1,0,0,x]
    - 28*G[0,0,-1,0,x]*Zeta[3]
    - 560/3*G[0,0,-1,-1,0,0,0,x]
    - 668/3*G[0,0,-1,-1,-1,0,0,x]
    - 668/3*G[0,0,-1,-1,x]*Zeta[3]
    + 1280/3*G[0,-1,0,0,0,0,0,x]
    + 48*G[0,-1,0,0,-1,0,0,x]
    + 3052/9*G[0,-1,0,0,x]*Zeta[3]
    - 144*G[0,-1,0,-1,0,0,0,x]
    - 252*G[0,-1,0,-1,-1,0,0,x]
    - 252*G[0,-1,0,-1,x]*Zeta[3]
    + 800/3*G[0,-1,-1,0,0,0,0,x]
    - 148*G[0,-1,-1,0,-1,0,0,x]
    + 346*G[0,-1,-1,0,x]*Zeta[3]
    + 200/3*G[0,-1,-1,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,0,0,x]
    + 50/3*G[0,-1,-1,-1,x]*Zeta[3]
    + 272/3*G[0,-1,x]*Zeta[5]
    - 1090/81*G[0,x]*Zeta[3]^2
    - 2560/9*G[-1,0,0,0,0,0,0,x]
    + 488/3*G[-1,0,0,0,-1,0,0,x]
    - 14672/27*G[-1,0,0,0,x]*Zeta[3]
    + 352/3*G[-1,0,0,-1,0,0,0,x]
    + 400/3*G[-1,0,0,-1,-1,0,0,x]
    + 400/3*G[-1,0,0,-1,x]*Zeta[3]
    + 704/3*G[-1,0,-1,0,0,0,0,x]
    - 32*G[-1,0,-1,0,-1,0,0,x]
    + 228*G[-1,0,-1,0,x]*Zeta[3]
    + 656/3*G[-1,0,-1,-1,0,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,0,0,x]
    + 164/3*G[-1,0,-1,-1,x]*Zeta[3]
    - 1490/3*G[-1,0,x]*Zeta[5]
    - 640/9*G[-1,-1,0,0,0,0,0,x]
    + 88/3*G[-1,-1,0,0,-1,0,0,x]
    - 3668/27*G[-1,-1,0,0,x]*Zeta[3]
    + 176/3*G[-1,-1,0,-1,0,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,0,0,x]
    + 164/3*G[-1,-1,0,-1,x]*Zeta[3]
    - 160/9*G[-1,-1,-1,0,0,0,0,x]
    + 44/3*G[-1,-1,-1,0,-1,0,0,x]
    - 98/3*G[-1,-1,-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,-1,-1,x]*Zeta[3]
    + 344/9*G[-1,-1,x]*Zeta[5]
    - 5135/27*G[-1,x]*Zeta[3]^2
    + 8/3*Pi^2*G[0,0,0,0,-1,x]
    - 14/3*Pi^2*G[0,0,0,-1,0,x]
    + 70/3*Pi^2*G[0,0,0,-1,-1,x]
    + 116/9*Pi^2*G[0,0,-1,0,0,x]
    + 16*Pi^2*G[0,0,-1,0,-1,x]
    + 6*Pi^2*G[0,0,-1,-1,0,x]
    - 334/3*Pi^2*G[0,0,-1,-1,-1,x]
    + 472/9*Pi^2*G[0,-1,0,0,0,x]
    + 24*Pi^2*G[0,-1,0,0,-1,x]
    + 18*Pi^2*G[0,-1,0,-1,0,x]
    - 126*Pi^2*G[0,-1,0,-1,-1,x]
    + 472/9*Pi^2*G[0,-1,-1,0,0,x]
    - 74*Pi^2*G[0,-1,-1,0,-1,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,x]
    - 199/3*Pi^2*G[0,-1,x]*Zeta[3]
    - 1856/27*Pi^2*G[-1,0,0,0,0,x]
    + 244/3*Pi^2*G[-1,0,0,0,-1,x]
    - 8/3*Pi^2*G[-1,0,0,-1,0,x]
    + 200/3*Pi^2*G[-1,0,0,-1,-1,x]
    + 148/9*Pi^2*G[-1,0,-1,0,0,x]
    - 16*Pi^2*G[-1,0,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,x]
    - 2134/27*Pi^2*G[-1,0,x]*Zeta[3]
    - 464/27*Pi^2*G[-1,-1,0,0,0,x]
    + 44/3*Pi^2*G[-1,-1,0,0,-1,x]
    + 2/3*Pi^2*G[-1,-1,0,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,x]
    - 116/27*Pi^2*G[-1,-1,-1,0,0,x]
    + 22/3*Pi^2*G[-1,-1,-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,x]
    - 23/3*Pi^2*G[-1,-1,x]*Zeta[3]
    + 28151/120*Pi^2*Zeta[5]
    - 283/90*Pi^4*G[0,0,-1,x]
    + 13/15*Pi^4*G[0,-1,0,x]
    + 273/20*Pi^4*G[0,-1,-1,x]
    - 4394/405*Pi^4*G[-1,0,0,x]
    + 263/30*Pi^4*G[-1,0,-1,x]
    - 259/135*Pi^4*G[-1,-1,0,x]
    - 23/20*Pi^4*G[-1,-1,-1,x]
    + 210521/9720*Pi^4*Zeta[3]
    + 127/1134*Pi^6*G[0,x]
    - 859/405*Pi^6*G[-1,x]
    + 6809/504*Zeta[7]
  ,
  (* eps^0 *)
    - 16/3*G[0,0,0,0,0,-1,0,0,x]
    + 64/3*G[0,0,0,0,-1,0,0,0,x]
    + 160/3*G[0,0,0,0,-1,-1,0,0,x]
    + 160/3*G[0,0,0,0,-1,x]*Zeta[3]
    + 224/3*G[0,0,0,-1,0,0,0,0,x]
    - 34*G[0,0,0,-1,0,-1,0,0,x]
    - 116*G[0,0,0,-1,0,x]*Zeta[3]
    + 560/3*G[0,0,0,-1,-1,0,0,0,x]
    + 1112/3*G[0,0,0,-1,-1,-1,0,0,x]
    + 1112/3*G[0,0,0,-1,-1,x]*Zeta[3]
    - 1280/3*G[0,0,-1,0,0,0,0,0,x]
    - 32*G[0,0,-1,0,0,-1,0,0,x]
    + 1952/9*G[0,0,-1,0,0,x]*Zeta[3]
    + 128*G[0,0,-1,0,-1,0,0,0,x]
    + 144*G[0,0,-1,0,-1,-1,0,0,x]
    + 144*G[0,0,-1,0,-1,x]*Zeta[3]
    - 2240/3*G[0,0,-1,-1,0,0,0,0,x]
    + 48*G[0,0,-1,-1,0,-1,0,0,x]
    - 300*G[0,0,-1,-1,0,x]*Zeta[3]
    - 2672/3*G[0,0,-1,-1,-1,0,0,0,x]
    - 2060/3*G[0,0,-1,-1,-1,-1,0,0,x]
    - 2060/3*G[0,0,-1,-1,-1,x]*Zeta[3]
    - 2120/3*G[0,0,-1,x]*Zeta[5]
    + 5120/3*G[0,-1,0,0,0,0,0,0,x]
    + 112*G[0,-1,0,0,0,-1,0,0,x]
    + 12208/9*G[0,-1,0,0,0,x]*Zeta[3]
    + 192*G[0,-1,0,0,-1,0,0,0,x]
    - 72*G[0,-1,0,0,-1,-1,0,0,x]
    - 72*G[0,-1,0,0,-1,x]*Zeta[3]
    - 576*G[0,-1,0,-1,0,0,0,0,x]
    + 232*G[0,-1,0,-1,0,-1,0,0,x]
    - 452*G[0,-1,0,-1,0,x]*Zeta[3]
    - 1008*G[0,-1,0,-1,-1,0,0,0,x]
    - 1020*G[0,-1,0,-1,-1,-1,0,0,x]
    - 1020*G[0,-1,0,-1,-1,x]*Zeta[3]
    + 2102*G[0,-1,0,x]*Zeta[5]
    + 3200/3*G[0,-1,-1,0,0,0,0,0,x]
    - 128*G[0,-1,-1,0,0,-1,0,0,x]
    + 9916/9*G[0,-1,-1,0,0,x]*Zeta[3]
    - 592*G[0,-1,-1,0,-1,0,0,0,x]
    - 388*G[0,-1,-1,0,-1,-1,0,0,x]
    - 388*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 800/3*G[0,-1,-1,-1,0,0,0,0,x]
    - 148*G[0,-1,-1,-1,0,-1,0,0,x]
    + 346*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 200/3*G[0,-1,-1,-1,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,-1,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 2276/3*G[0,-1,-1,x]*Zeta[5]
    + 7135/9*G[0,-1,x]*Zeta[3]^2
    - 47735/18*G[0,x]*Zeta[7]
    - 10240/9*G[-1,0,0,0,0,0,0,0,x]
    + 1888/3*G[-1,0,0,0,0,-1,0,0,x]
    - 58688/27*G[-1,0,0,0,0,x]*Zeta[3]
    + 1952/3*G[-1,0,0,0,-1,0,0,0,x]
    + 3224/3*G[-1,0,0,0,-1,-1,0,0,x]
    + 3224/3*G[-1,0,0,0,-1,x]*Zeta[3]
    + 1408/3*G[-1,0,0,-1,0,0,0,0,x]
    + 328*G[-1,0,0,-1,0,-1,0,0,x]
    + 160*G[-1,0,0,-1,0,x]*Zeta[3]
    + 1600/3*G[-1,0,0,-1,-1,0,0,0,x]
    - 848/3*G[-1,0,0,-1,-1,-1,0,0,x]
    - 848/3*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 17092/9*G[-1,0,0,x]*Zeta[5]
    + 2816/3*G[-1,0,-1,0,0,0,0,0,x]
    + 336*G[-1,0,-1,0,0,-1,0,0,x]
    + 5152/9*G[-1,0,-1,0,0,x]*Zeta[3]
    - 128*G[-1,0,-1,0,-1,0,0,0,x]
    - 632*G[-1,0,-1,0,-1,-1,0,0,x]
    - 632*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,0,-1,-1,0,0,0,0,x]
    - 480*G[-1,0,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,0,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,x]*Zeta[3]
    + 356/3*G[-1,0,-1,x]*Zeta[5]
    - 6700/9*G[-1,0,x]*Zeta[3]^2
    - 2560/9*G[-1,-1,0,0,0,0,0,0,x]
    + 488/3*G[-1,-1,0,0,0,-1,0,0,x]
    - 14672/27*G[-1,-1,0,0,0,x]*Zeta[3]
    + 352/3*G[-1,-1,0,0,-1,0,0,0,x]
    + 400/3*G[-1,-1,0,0,-1,-1,0,0,x]
    + 400/3*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 704/3*G[-1,-1,0,-1,0,0,0,0,x]
    - 32*G[-1,-1,0,-1,0,-1,0,0,x]
    + 228*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,0,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 1490/3*G[-1,-1,0,x]*Zeta[5]
    - 640/9*G[-1,-1,-1,0,0,0,0,0,x]
    + 88/3*G[-1,-1,-1,0,0,-1,0,0,x]
    - 3668/27*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 176/3*G[-1,-1,-1,0,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 160/9*G[-1,-1,-1,-1,0,0,0,0,x]
    + 44/3*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 98/3*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 344/9*G[-1,-1,-1,x]*Zeta[5]
    - 5135/27*G[-1,-1,x]*Zeta[3]^2
    + 9851/9*G[-1,x]*Zeta[7]
    + 275*MZV[3,5]
    - 8/3*Pi^2*G[0,0,0,0,0,-1,x]
    - 16/3*Pi^2*G[0,0,0,0,-1,0,x]
    + 80/3*Pi^2*G[0,0,0,0,-1,-1,x]
    - 158/9*Pi^2*G[0,0,0,-1,0,0,x]
    - 17*Pi^2*G[0,0,0,-1,0,-1,x]
    - 92/3*Pi^2*G[0,0,0,-1,-1,0,x]
    + 556/3*Pi^2*G[0,0,0,-1,-1,-1,x]
    + 464/9*Pi^2*G[0,0,-1,0,0,0,x]
    - 16*Pi^2*G[0,0,-1,0,0,-1,x]
    - 8/3*Pi^2*G[0,0,-1,0,-1,0,x]
    + 72*Pi^2*G[0,0,-1,0,-1,-1,x]
    + 188/9*Pi^2*G[0,0,-1,-1,0,0,x]
    + 24*Pi^2*G[0,0,-1,-1,0,-1,x]
    - 34*Pi^2*G[0,0,-1,-1,-1,0,x]
    - 1030/3*Pi^2*G[0,0,-1,-1,-1,-1,x]
    + 674/3*Pi^2*G[0,0,-1,x]*Zeta[3]
    + 1888/9*Pi^2*G[0,-1,0,0,0,0,x]
    + 56*Pi^2*G[0,-1,0,0,0,-1,x]
    + 44*Pi^2*G[0,-1,0,0,-1,0,x]
    - 36*Pi^2*G[0,-1,0,0,-1,-1,x]
    + 48*Pi^2*G[0,-1,0,-1,0,0,x]
    + 116*Pi^2*G[0,-1,0,-1,0,-1,x]
    + 2*Pi^2*G[0,-1,0,-1,-1,0,x]
    - 510*Pi^2*G[0,-1,0,-1,-1,-1,x]
    - 230/9*Pi^2*G[0,-1,0,x]*Zeta[3]
    + 1888/9*Pi^2*G[0,-1,-1,0,0,0,x]
    - 64*Pi^2*G[0,-1,-1,0,0,-1,x]
    - 34*Pi^2*G[0,-1,-1,0,-1,0,x]
    - 194*Pi^2*G[0,-1,-1,0,-1,-1,x]
    + 472/9*Pi^2*G[0,-1,-1,-1,0,0,x]
    - 74*Pi^2*G[0,-1,-1,-1,0,-1,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,x]
    - 29*Pi^2*G[0,-1,-1,x]*Zeta[3]
    - 17183/54*Pi^2*G[0,x]*Zeta[5]
    - 7424/27*Pi^2*G[-1,0,0,0,0,0,x]
    + 944/3*Pi^2*G[-1,0,0,0,0,-1,x]
    - 212/3*Pi^2*G[-1,0,0,0,-1,0,x]
    + 1612/3*Pi^2*G[-1,0,0,0,-1,-1,x]
    - 28/9*Pi^2*G[-1,0,0,-1,0,0,x]
    + 164*Pi^2*G[-1,0,0,-1,0,-1,x]
    + 136*Pi^2*G[-1,0,0,-1,-1,0,x]
    - 424/3*Pi^2*G[-1,0,0,-1,-1,-1,x]
    - 23476/81*Pi^2*G[-1,0,0,x]*Zeta[3]
    + 592/9*Pi^2*G[-1,0,-1,0,0,0,x]
    + 168*Pi^2*G[-1,0,-1,0,0,-1,x]
    + 84*Pi^2*G[-1,0,-1,0,-1,0,x]
    - 316*Pi^2*G[-1,0,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,0,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,0,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,-1,x]
    - 574/3*Pi^2*G[-1,0,-1,x]*Zeta[3]
    - 1856/27*Pi^2*G[-1,-1,0,0,0,0,x]
    + 244/3*Pi^2*G[-1,-1,0,0,0,-1,x]
    - 8/3*Pi^2*G[-1,-1,0,0,-1,0,x]
    + 200/3*Pi^2*G[-1,-1,0,0,-1,-1,x]
    + 148/9*Pi^2*G[-1,-1,0,-1,0,0,x]
    - 16*Pi^2*G[-1,-1,0,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,-1,x]
    - 2134/27*Pi^2*G[-1,-1,0,x]*Zeta[3]
    - 464/27*Pi^2*G[-1,-1,-1,0,0,0,x]
    + 44/3*Pi^2*G[-1,-1,-1,0,0,-1,x]
    + 2/3*Pi^2*G[-1,-1,-1,0,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,0,-1,-1,x]
    - 116/27*Pi^2*G[-1,-1,-1,-1,0,0,x]
    + 22/3*Pi^2*G[-1,-1,-1,-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,-1,x]
    - 23/3*Pi^2*G[-1,-1,-1,x]*Zeta[3]
    + 3481/27*Pi^2*G[-1,x]*Zeta[5]
    - 46532/243*Pi^2*Zeta[3]^2
    + 33/5*Pi^4*G[0,0,0,-1,x]
    + 34/9*Pi^4*G[0,0,-1,0,x]
    - 1567/90*Pi^4*G[0,0,-1,-1,x]
    + 1132/135*Pi^4*G[0,-1,0,0,x]
    - 607/30*Pi^4*G[0,-1,0,-1,x]
    + 656/45*Pi^4*G[0,-1,-1,0,x]
    + 273/20*Pi^4*G[0,-1,-1,-1,x]
    - 11945/486*Pi^4*G[0,x]*Zeta[3]
    - 17576/405*Pi^4*G[-1,0,0,0,x]
    + 44/9*Pi^4*G[-1,0,0,-1,x]
    - 43/5*Pi^4*G[-1,0,-1,0,x]
    + 275/6*Pi^4*G[-1,0,-1,-1,x]
    - 4394/405*Pi^4*G[-1,-1,0,0,x]
    + 263/30*Pi^4*G[-1,-1,0,-1,x]
    - 259/135*Pi^4*G[-1,-1,-1,0,x]
    - 23/20*Pi^4*G[-1,-1,-1,-1,x]
    - 1843/810*Pi^4*G[-1,x]*Zeta[3]
    + 311/45*Pi^6*G[0,-1,x]
    - 12676/2835*Pi^6*G[-1,0,x]
    - 859/405*Pi^6*G[-1,-1,x]
    - 16709389/8164800*Pi^8
    - 122786/45*Zeta[3]*Zeta[5]
  ,
  (* eps^1 *)
    16/3*G[0,0,0,0,0,0,-1,0,0,x]
    - 64/3*G[0,0,0,0,0,-1,0,0,0,x]
    - 160/3*G[0,0,0,0,0,-1,-1,0,0,x]
    - 160/3*G[0,0,0,0,0,-1,x]*Zeta[3]
    + 256/3*G[0,0,0,0,-1,0,0,0,0,x]
    - 56*G[0,0,0,0,-1,0,-1,0,0,x]
    - 64*G[0,0,0,0,-1,0,x]*Zeta[3]
    + 640/3*G[0,0,0,0,-1,-1,0,0,0,x]
    + 1168/3*G[0,0,0,0,-1,-1,-1,0,0,x]
    + 1168/3*G[0,0,0,0,-1,-1,x]*Zeta[3]
    + 896/3*G[0,0,0,-1,0,0,0,0,0,x]
    - 176*G[0,0,0,-1,0,0,-1,0,0,x]
    - 6032/9*G[0,0,0,-1,0,0,x]*Zeta[3]
    - 136*G[0,0,0,-1,0,-1,0,0,0,x]
    - 20*G[0,0,0,-1,0,-1,-1,0,0,x]
    - 20*G[0,0,0,-1,0,-1,x]*Zeta[3]
    + 2240/3*G[0,0,0,-1,-1,0,0,0,0,x]
    - 164*G[0,0,0,-1,-1,0,-1,0,0,x]
    - 616*G[0,0,0,-1,-1,0,x]*Zeta[3]
    + 4448/3*G[0,0,0,-1,-1,-1,0,0,0,x]
    + 7280/3*G[0,0,0,-1,-1,-1,-1,0,0,x]
    + 7280/3*G[0,0,0,-1,-1,-1,x]*Zeta[3]
    + 3632/3*G[0,0,0,-1,x]*Zeta[5]
    - 5120/3*G[0,0,-1,0,0,0,0,0,0,x]
    - 208*G[0,0,-1,0,0,0,-1,0,0,x]
    + 7808/9*G[0,0,-1,0,0,0,x]*Zeta[3]
    - 128*G[0,0,-1,0,0,-1,0,0,0,x]
    - 704*G[0,0,-1,0,0,-1,-1,0,0,x]
    - 704*G[0,0,-1,0,0,-1,x]*Zeta[3]
    + 512*G[0,0,-1,0,-1,0,0,0,0,x]
    - 672*G[0,0,-1,0,-1,0,-1,0,0,x]
    + 112*G[0,0,-1,0,-1,0,x]*Zeta[3]
    + 576*G[0,0,-1,0,-1,-1,0,0,0,x]
    + 1808*G[0,0,-1,0,-1,-1,-1,0,0,x]
    + 1808*G[0,0,-1,0,-1,-1,x]*Zeta[3]
    - 2132*G[0,0,-1,0,x]*Zeta[5]
    - 8960/3*G[0,0,-1,-1,0,0,0,0,0,x]
    - 528*G[0,0,-1,-1,0,0,-1,0,0,x]
    + 9920/9*G[0,0,-1,-1,0,0,x]*Zeta[3]
    + 192*G[0,0,-1,-1,0,-1,0,0,0,x]
    + 688*G[0,0,-1,-1,0,-1,-1,0,0,x]
    + 688*G[0,0,-1,-1,0,-1,x]*Zeta[3]
    - 10688/3*G[0,0,-1,-1,-1,0,0,0,0,x]
    + 528*G[0,0,-1,-1,-1,0,-1,0,0,x]
    - 2076*G[0,0,-1,-1,-1,0,x]*Zeta[3]
    - 8240/3*G[0,0,-1,-1,-1,-1,0,0,0,x]
    - 5180/3*G[0,0,-1,-1,-1,-1,-1,0,0,x]
    - 5180/3*G[0,0,-1,-1,-1,-1,x]*Zeta[3]
    - 6632/3*G[0,0,-1,-1,x]*Zeta[5]
    + 19262/9*G[0,0,-1,x]*Zeta[3]^2
    + 20480/3*G[0,-1,0,0,0,0,0,0,0,x]
    + 368*G[0,-1,0,0,0,0,-1,0,0,x]
    + 48832/9*G[0,-1,0,0,0,0,x]*Zeta[3]
    + 448*G[0,-1,0,0,0,-1,0,0,0,x]
    - 944*G[0,-1,0,0,0,-1,-1,0,0,x]
    - 944*G[0,-1,0,0,0,-1,x]*Zeta[3]
    + 768*G[0,-1,0,0,-1,0,0,0,0,x]
    + 840*G[0,-1,0,0,-1,0,-1,0,0,x]
    - 1176*G[0,-1,0,0,-1,0,x]*Zeta[3]
    - 288*G[0,-1,0,0,-1,-1,0,0,0,x]
    - 792*G[0,-1,0,0,-1,-1,-1,0,0,x]
    - 792*G[0,-1,0,0,-1,-1,x]*Zeta[3]
    + 19148/3*G[0,-1,0,0,x]*Zeta[5]
    - 2304*G[0,-1,0,-1,0,0,0,0,0,x]
    - 144*G[0,-1,0,-1,0,0,-1,0,0,x]
    - 680*G[0,-1,0,-1,0,0,x]*Zeta[3]
    + 928*G[0,-1,0,-1,0,-1,0,0,0,x]
    + 2152*G[0,-1,0,-1,0,-1,-1,0,0,x]
    + 2152*G[0,-1,0,-1,0,-1,x]*Zeta[3]
    - 4032*G[0,-1,0,-1,-1,0,0,0,0,x]
    + 1096*G[0,-1,0,-1,-1,0,-1,0,0,x]
    - 3044*G[0,-1,0,-1,-1,0,x]*Zeta[3]
    - 4080*G[0,-1,0,-1,-1,-1,0,0,0,x]
    - 3228*G[0,-1,0,-1,-1,-1,-1,0,0,x]
    - 3228*G[0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 200*G[0,-1,0,-1,x]*Zeta[5]
    + 88/3*G[0,-1,0,x]*Zeta[3]^2
    + 12800/3*G[0,-1,-1,0,0,0,0,0,0,x]
    - 696*G[0,-1,-1,0,0,0,-1,0,0,x]
    + 39664/9*G[0,-1,-1,0,0,0,x]*Zeta[3]
    - 512*G[0,-1,-1,0,0,-1,0,0,0,x]
    + 1672*G[0,-1,-1,0,0,-1,-1,0,0,x]
    + 1672*G[0,-1,-1,0,0,-1,x]*Zeta[3]
    - 2368*G[0,-1,-1,0,-1,0,0,0,0,x]
    + 1384*G[0,-1,-1,0,-1,0,-1,0,0,x]
    - 2684*G[0,-1,-1,0,-1,0,x]*Zeta[3]
    - 1552*G[0,-1,-1,0,-1,-1,0,0,0,x]
    - 1636*G[0,-1,-1,0,-1,-1,-1,0,0,x]
    - 1636*G[0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 8422*G[0,-1,-1,0,x]*Zeta[5]
    + 3200/3*G[0,-1,-1,-1,0,0,0,0,0,x]
    - 176*G[0,-1,-1,-1,0,0,-1,0,0,x]
    + 9916/9*G[0,-1,-1,-1,0,0,x]*Zeta[3]
    - 592*G[0,-1,-1,-1,0,-1,0,0,0,x]
    - 436*G[0,-1,-1,-1,0,-1,-1,0,0,x]
    - 436*G[0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 800/3*G[0,-1,-1,-1,-1,0,0,0,0,x]
    - 148*G[0,-1,-1,-1,-1,0,-1,0,0,x]
    + 346*G[0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 200/3*G[0,-1,-1,-1,-1,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1340/3*G[0,-1,-1,-1,x]*Zeta[5]
    + 37411/9*G[0,-1,-1,x]*Zeta[3]^2
    + 18968/3*G[0,-1,x]*Zeta[7]
    + 720*G[0,x]*MZV[3,5]
    + 22484/27*G[0,x]*Zeta[3]*Zeta[5]
    - 40960/9*G[-1,0,0,0,0,0,0,0,0,x]
    + 7376/3*G[-1,0,0,0,0,0,-1,0,0,x]
    - 234752/27*G[-1,0,0,0,0,0,x]*Zeta[3]
    + 7552/3*G[-1,0,0,0,0,-1,0,0,0,x]
    + 15496/3*G[-1,0,0,0,0,-1,-1,0,0,x]
    + 15496/3*G[-1,0,0,0,0,-1,x]*Zeta[3]
    + 7808/3*G[-1,0,0,0,-1,0,0,0,0,x]
    + 1920*G[-1,0,0,0,-1,0,-1,0,0,x]
    - 184*G[-1,0,0,0,-1,0,x]*Zeta[3]
    + 12896/3*G[-1,0,0,0,-1,-1,0,0,0,x]
    + 1928/3*G[-1,0,0,0,-1,-1,-1,0,0,x]
    + 1928/3*G[-1,0,0,0,-1,-1,x]*Zeta[3]
    - 68368/9*G[-1,0,0,0,x]*Zeta[5]
    + 5632/3*G[-1,0,0,-1,0,0,0,0,0,x]
    + 1904*G[-1,0,0,-1,0,0,-1,0,0,x]
    - 5752/9*G[-1,0,0,-1,0,0,x]*Zeta[3]
    + 1312*G[-1,0,0,-1,0,-1,0,0,0,x]
    - 1072*G[-1,0,0,-1,0,-1,-1,0,0,x]
    - 1072*G[-1,0,0,-1,0,-1,x]*Zeta[3]
    + 6400/3*G[-1,0,0,-1,-1,0,0,0,0,x]
    - 1528*G[-1,0,0,-1,-1,0,-1,0,0,x]
    + 3488*G[-1,0,0,-1,-1,0,x]*Zeta[3]
    - 3392/3*G[-1,0,0,-1,-1,-1,0,0,0,x]
    - 4688/3*G[-1,0,0,-1,-1,-1,-1,0,0,x]
    - 4688/3*G[-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 4484/3*G[-1,0,0,-1,x]*Zeta[5]
    - 198440/81*G[-1,0,0,x]*Zeta[3]^2
    + 11264/3*G[-1,0,-1,0,0,0,0,0,0,x]
    + 1056*G[-1,0,-1,0,0,0,-1,0,0,x]
    + 20608/9*G[-1,0,-1,0,0,0,x]*Zeta[3]
    + 1344*G[-1,0,-1,0,0,-1,0,0,0,x]
    - 456*G[-1,0,-1,0,0,-1,-1,0,0,x]
    - 456*G[-1,0,-1,0,0,-1,x]*Zeta[3]
    - 512*G[-1,0,-1,0,-1,0,0,0,0,x]
    + 312*G[-1,0,-1,0,-1,0,-1,0,0,x]
    - 312*G[-1,0,-1,0,-1,0,x]*Zeta[3]
    - 2528*G[-1,0,-1,0,-1,-1,0,0,0,x]
    - 2840*G[-1,0,-1,0,-1,-1,-1,0,0,x]
    - 2840*G[-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 2868*G[-1,0,-1,0,x]*Zeta[5]
    + 10496/3*G[-1,0,-1,-1,0,0,0,0,0,x]
    - 320*G[-1,0,-1,-1,0,0,-1,0,0,x]
    + 32608/9*G[-1,0,-1,-1,0,0,x]*Zeta[3]
    - 1920*G[-1,0,-1,-1,0,-1,0,0,0,x]
    - 1128*G[-1,0,-1,-1,0,-1,-1,0,0,x]
    - 1128*G[-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,0,-1,-1,-1,0,0,0,0,x]
    - 480*G[-1,0,-1,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,0,-1,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 9308/3*G[-1,0,-1,-1,x]*Zeta[5]
    + 11386/9*G[-1,0,-1,x]*Zeta[3]^2
    - 32917/6*G[-1,0,x]*Zeta[7]
    - 10240/9*G[-1,-1,0,0,0,0,0,0,0,x]
    + 1888/3*G[-1,-1,0,0,0,0,-1,0,0,x]
    - 58688/27*G[-1,-1,0,0,0,0,x]*Zeta[3]
    + 1952/3*G[-1,-1,0,0,0,-1,0,0,0,x]
    + 3224/3*G[-1,-1,0,0,0,-1,-1,0,0,x]
    + 3224/3*G[-1,-1,0,0,0,-1,x]*Zeta[3]
    + 1408/3*G[-1,-1,0,0,-1,0,0,0,0,x]
    + 328*G[-1,-1,0,0,-1,0,-1,0,0,x]
    + 160*G[-1,-1,0,0,-1,0,x]*Zeta[3]
    + 1600/3*G[-1,-1,0,0,-1,-1,0,0,0,x]
    - 848/3*G[-1,-1,0,0,-1,-1,-1,0,0,x]
    - 848/3*G[-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 17092/9*G[-1,-1,0,0,x]*Zeta[5]
    + 2816/3*G[-1,-1,0,-1,0,0,0,0,0,x]
    + 336*G[-1,-1,0,-1,0,0,-1,0,0,x]
    + 5152/9*G[-1,-1,0,-1,0,0,x]*Zeta[3]
    - 128*G[-1,-1,0,-1,0,-1,0,0,0,x]
    - 632*G[-1,-1,0,-1,0,-1,-1,0,0,x]
    - 632*G[-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,-1,0,-1,-1,0,0,0,0,x]
    - 480*G[-1,-1,0,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,0,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 356/3*G[-1,-1,0,-1,x]*Zeta[5]
    - 6700/9*G[-1,-1,0,x]*Zeta[3]^2
    - 2560/9*G[-1,-1,-1,0,0,0,0,0,0,x]
    + 488/3*G[-1,-1,-1,0,0,0,-1,0,0,x]
    - 14672/27*G[-1,-1,-1,0,0,0,x]*Zeta[3]
    + 352/3*G[-1,-1,-1,0,0,-1,0,0,0,x]
    + 400/3*G[-1,-1,-1,0,0,-1,-1,0,0,x]
    + 400/3*G[-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 704/3*G[-1,-1,-1,0,-1,0,0,0,0,x]
    - 32*G[-1,-1,-1,0,-1,0,-1,0,0,x]
    + 228*G[-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,-1,0,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 1490/3*G[-1,-1,-1,0,x]*Zeta[5]
    - 640/9*G[-1,-1,-1,-1,0,0,0,0,0,x]
    + 88/3*G[-1,-1,-1,-1,0,0,-1,0,0,x]
    - 3668/27*G[-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 176/3*G[-1,-1,-1,-1,0,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 160/9*G[-1,-1,-1,-1,-1,0,0,0,0,x]
    + 44/3*G[-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 98/3*G[-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 344/9*G[-1,-1,-1,-1,x]*Zeta[5]
    - 5135/27*G[-1,-1,-1,x]*Zeta[3]^2
    + 9851/9*G[-1,-1,x]*Zeta[7]
    - 3132*G[-1,x]*MZV[3,5]
    - 332966/27*G[-1,x]*Zeta[3]*Zeta[5]
    + 8/3*Pi^2*G[0,0,0,0,0,0,-1,x]
    + 16/3*Pi^2*G[0,0,0,0,0,-1,0,x]
    - 80/3*Pi^2*G[0,0,0,0,0,-1,-1,x]
    - 232/9*Pi^2*G[0,0,0,0,-1,0,0,x]
    - 28*Pi^2*G[0,0,0,0,-1,0,-1,x]
    - 88/3*Pi^2*G[0,0,0,0,-1,-1,0,x]
    + 584/3*Pi^2*G[0,0,0,0,-1,-1,-1,x]
    - 632/9*Pi^2*G[0,0,0,-1,0,0,0,x]
    - 88*Pi^2*G[0,0,0,-1,0,0,-1,x]
    - 58/3*Pi^2*G[0,0,0,-1,0,-1,0,x]
    - 10*Pi^2*G[0,0,0,-1,0,-1,-1,x]
    - 1004/9*Pi^2*G[0,0,0,-1,-1,0,0,x]
    - 82*Pi^2*G[0,0,0,-1,-1,0,-1,x]
    - 472/3*Pi^2*G[0,0,0,-1,-1,-1,0,x]
    + 3640/3*Pi^2*G[0,0,0,-1,-1,-1,-1,x]
    - 56/3*Pi^2*G[0,0,0,-1,x]*Zeta[3]
    + 1856/9*Pi^2*G[0,0,-1,0,0,0,0,x]
    - 104*Pi^2*G[0,0,-1,0,0,0,-1,x]
    + 96*Pi^2*G[0,0,-1,0,0,-1,0,x]
    - 352*Pi^2*G[0,0,-1,0,0,-1,-1,x]
    + 128/3*Pi^2*G[0,0,-1,0,-1,0,0,x]
    - 336*Pi^2*G[0,0,-1,0,-1,0,-1,x]
    - 616/3*Pi^2*G[0,0,-1,0,-1,-1,0,x]
    + 904*Pi^2*G[0,0,-1,0,-1,-1,-1,x]
    + 1556/9*Pi^2*G[0,0,-1,0,x]*Zeta[3]
    + 752/9*Pi^2*G[0,0,-1,-1,0,0,0,x]
    - 264*Pi^2*G[0,0,-1,-1,0,0,-1,x]
    - 248/3*Pi^2*G[0,0,-1,-1,0,-1,0,x]
    + 344*Pi^2*G[0,0,-1,-1,0,-1,-1,x]
    - 1588/9*Pi^2*G[0,0,-1,-1,-1,0,0,x]
    + 264*Pi^2*G[0,0,-1,-1,-1,0,-1,x]
    - 170*Pi^2*G[0,0,-1,-1,-1,-1,0,x]
    - 2590/3*Pi^2*G[0,0,-1,-1,-1,-1,-1,x]
    + 1310*Pi^2*G[0,0,-1,-1,x]*Zeta[3]
    + 7552/9*Pi^2*G[0,-1,0,0,0,0,0,x]
    + 184*Pi^2*G[0,-1,0,0,0,0,-1,x]
    + 232*Pi^2*G[0,-1,0,0,0,-1,0,x]
    - 472*Pi^2*G[0,-1,0,0,0,-1,-1,x]
    + 88*Pi^2*G[0,-1,0,0,-1,0,0,x]
    + 420*Pi^2*G[0,-1,0,0,-1,0,-1,x]
    + 84*Pi^2*G[0,-1,0,0,-1,-1,0,x]
    - 396*Pi^2*G[0,-1,0,0,-1,-1,-1,x]
    - 10804/27*Pi^2*G[0,-1,0,0,x]*Zeta[3]
    + 192*Pi^2*G[0,-1,0,-1,0,0,0,x]
    - 72*Pi^2*G[0,-1,0,-1,0,0,-1,x]
    - 204*Pi^2*G[0,-1,0,-1,0,-1,0,x]
    + 1076*Pi^2*G[0,-1,0,-1,0,-1,-1,x]
    - 136*Pi^2*G[0,-1,0,-1,-1,0,0,x]
    + 548*Pi^2*G[0,-1,0,-1,-1,0,-1,x]
    - 142*Pi^2*G[0,-1,0,-1,-1,-1,0,x]
    - 1614*Pi^2*G[0,-1,0,-1,-1,-1,-1,x]
    + 978*Pi^2*G[0,-1,0,-1,x]*Zeta[3]
    + 7552/9*Pi^2*G[0,-1,-1,0,0,0,0,x]
    - 348*Pi^2*G[0,-1,-1,0,0,0,-1,x]
    - 364*Pi^2*G[0,-1,-1,0,0,-1,0,x]
    + 836*Pi^2*G[0,-1,-1,0,0,-1,-1,x]
    - 896/3*Pi^2*G[0,-1,-1,0,-1,0,0,x]
    + 692*Pi^2*G[0,-1,-1,0,-1,0,-1,x]
    + 14*Pi^2*G[0,-1,-1,0,-1,-1,0,x]
    - 818*Pi^2*G[0,-1,-1,0,-1,-1,-1,x]
    + 1814/9*Pi^2*G[0,-1,-1,0,x]*Zeta[3]
    + 1888/9*Pi^2*G[0,-1,-1,-1,0,0,0,x]
    - 88*Pi^2*G[0,-1,-1,-1,0,0,-1,x]
    - 26*Pi^2*G[0,-1,-1,-1,0,-1,0,x]
    - 218*Pi^2*G[0,-1,-1,-1,0,-1,-1,x]
    + 472/9*Pi^2*G[0,-1,-1,-1,-1,0,0,x]
    - 74*Pi^2*G[0,-1,-1,-1,-1,0,-1,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,-1,x]
    - 45*Pi^2*G[0,-1,-1,-1,x]*Zeta[3]
    - 5897/9*Pi^2*G[0,-1,x]*Zeta[5]
    + 26620/243*Pi^2*G[0,x]*Zeta[3]^2
    - 29696/27*Pi^2*G[-1,0,0,0,0,0,0,x]
    + 3688/3*Pi^2*G[-1,0,0,0,0,0,-1,x]
    - 1324/3*Pi^2*G[-1,0,0,0,0,-1,0,x]
    + 7748/3*Pi^2*G[-1,0,0,0,0,-1,-1,x]
    - 2684/9*Pi^2*G[-1,0,0,0,-1,0,0,x]
    + 960*Pi^2*G[-1,0,0,0,-1,0,-1,x]
    + 1828/3*Pi^2*G[-1,0,0,0,-1,-1,0,x]
    + 964/3*Pi^2*G[-1,0,0,0,-1,-1,-1,x]
    - 93904/81*Pi^2*G[-1,0,0,0,x]*Zeta[3]
    - 112/9*Pi^2*G[-1,0,0,-1,0,0,0,x]
    + 952*Pi^2*G[-1,0,0,-1,0,0,-1,x]
    + 1192/3*Pi^2*G[-1,0,0,-1,0,-1,0,x]
    - 536*Pi^2*G[-1,0,0,-1,0,-1,-1,x]
    + 6668/9*Pi^2*G[-1,0,0,-1,-1,0,0,x]
    - 764*Pi^2*G[-1,0,0,-1,-1,0,-1,x]
    + 72*Pi^2*G[-1,0,0,-1,-1,-1,0,x]
    - 2344/3*Pi^2*G[-1,0,0,-1,-1,-1,-1,x]
    - 2296/3*Pi^2*G[-1,0,0,-1,x]*Zeta[3]
    + 2368/9*Pi^2*G[-1,0,-1,0,0,0,0,x]
    + 528*Pi^2*G[-1,0,-1,0,0,0,-1,x]
    + 300*Pi^2*G[-1,0,-1,0,0,-1,0,x]
    - 228*Pi^2*G[-1,0,-1,0,0,-1,-1,x]
    + 884/3*Pi^2*G[-1,0,-1,0,-1,0,0,x]
    + 156*Pi^2*G[-1,0,-1,0,-1,0,-1,x]
    + 52*Pi^2*G[-1,0,-1,0,-1,-1,0,x]
    - 1420*Pi^2*G[-1,0,-1,0,-1,-1,-1,x]
    - 1760/9*Pi^2*G[-1,0,-1,0,x]*Zeta[3]
    + 6256/9*Pi^2*G[-1,0,-1,-1,0,0,0,x]
    - 160*Pi^2*G[-1,0,-1,-1,0,0,-1,x]
    - 132*Pi^2*G[-1,0,-1,-1,0,-1,0,x]
    - 564*Pi^2*G[-1,0,-1,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,0,-1,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,0,-1,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,-1,-1,x]
    - 26*Pi^2*G[-1,0,-1,-1,x]*Zeta[3]
    - 1014*Pi^2*G[-1,0,x]*Zeta[5]
    - 7424/27*Pi^2*G[-1,-1,0,0,0,0,0,x]
    + 944/3*Pi^2*G[-1,-1,0,0,0,0,-1,x]
    - 212/3*Pi^2*G[-1,-1,0,0,0,-1,0,x]
    + 1612/3*Pi^2*G[-1,-1,0,0,0,-1,-1,x]
    - 28/9*Pi^2*G[-1,-1,0,0,-1,0,0,x]
    + 164*Pi^2*G[-1,-1,0,0,-1,0,-1,x]
    + 136*Pi^2*G[-1,-1,0,0,-1,-1,0,x]
    - 424/3*Pi^2*G[-1,-1,0,0,-1,-1,-1,x]
    - 23476/81*Pi^2*G[-1,-1,0,0,x]*Zeta[3]
    + 592/9*Pi^2*G[-1,-1,0,-1,0,0,0,x]
    + 168*Pi^2*G[-1,-1,0,-1,0,0,-1,x]
    + 84*Pi^2*G[-1,-1,0,-1,0,-1,0,x]
    - 316*Pi^2*G[-1,-1,0,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,-1,0,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,-1,0,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,-1,-1,x]
    - 574/3*Pi^2*G[-1,-1,0,-1,x]*Zeta[3]
    - 1856/27*Pi^2*G[-1,-1,-1,0,0,0,0,x]
    + 244/3*Pi^2*G[-1,-1,-1,0,0,0,-1,x]
    - 8/3*Pi^2*G[-1,-1,-1,0,0,-1,0,x]
    + 200/3*Pi^2*G[-1,-1,-1,0,0,-1,-1,x]
    + 148/9*Pi^2*G[-1,-1,-1,0,-1,0,0,x]
    - 16*Pi^2*G[-1,-1,-1,0,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,-1,0,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,0,-1,-1,-1,x]
    - 2134/27*Pi^2*G[-1,-1,-1,0,x]*Zeta[3]
    - 464/27*Pi^2*G[-1,-1,-1,-1,0,0,0,x]
    + 44/3*Pi^2*G[-1,-1,-1,-1,0,0,-1,x]
    + 2/3*Pi^2*G[-1,-1,-1,-1,0,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,-1,0,-1,-1,x]
    - 116/27*Pi^2*G[-1,-1,-1,-1,-1,0,0,x]
    + 22/3*Pi^2*G[-1,-1,-1,-1,-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,x]
    - 23/3*Pi^2*G[-1,-1,-1,-1,x]*Zeta[3]
    + 3481/27*Pi^2*G[-1,-1,x]*Zeta[5]
    - 4244/81*Pi^2*G[-1,x]*Zeta[3]^2
    + 9058465/1512*Pi^2*Zeta[7]
    + 46/15*Pi^4*G[0,0,0,0,-1,x]
    - 6/5*Pi^4*G[0,0,0,-1,0,x]
    + 2146/45*Pi^4*G[0,0,0,-1,-1,x]
    + 484/27*Pi^4*G[0,0,-1,0,0,x]
    + 526/9*Pi^4*G[0,0,-1,0,-1,x]
    + 1106/45*Pi^4*G[0,0,-1,-1,0,x]
    - 8731/90*Pi^4*G[0,0,-1,-1,-1,x]
    + 4528/135*Pi^4*G[0,-1,0,0,0,x]
    + 3*Pi^4*G[0,-1,0,0,-1,x]
    + 236/15*Pi^4*G[0,-1,0,-1,0,x]
    - 4303/30*Pi^4*G[0,-1,0,-1,-1,x]
    + 10054/135*Pi^4*G[0,-1,-1,0,0,x]
    - 247/2*Pi^4*G[0,-1,-1,0,-1,x]
    + 758/45*Pi^4*G[0,-1,-1,-1,0,x]
    + 273/20*Pi^4*G[0,-1,-1,-1,-1,x]
    - 41503/270*Pi^4*G[0,-1,x]*Zeta[3]
    - 70304/405*Pi^4*G[-1,0,0,0,0,x]
    + 257/15*Pi^4*G[-1,0,0,0,-1,x]
    - 599/9*Pi^4*G[-1,0,0,-1,0,x]
    + 5968/45*Pi^4*G[-1,0,0,-1,-1,x]
    - 2744/135*Pi^4*G[-1,0,-1,0,0,x]
    - 301/15*Pi^4*G[-1,0,-1,0,-1,x]
    + 1979/45*Pi^4*G[-1,0,-1,-1,0,x]
    + 275/6*Pi^4*G[-1,0,-1,-1,-1,x]
    - 35867/405*Pi^4*G[-1,0,x]*Zeta[3]
    - 17576/405*Pi^4*G[-1,-1,0,0,0,x]
    + 44/9*Pi^4*G[-1,-1,0,0,-1,x]
    - 43/5*Pi^4*G[-1,-1,0,-1,0,x]
    + 275/6*Pi^4*G[-1,-1,0,-1,-1,x]
    - 4394/405*Pi^4*G[-1,-1,-1,0,0,x]
    + 263/30*Pi^4*G[-1,-1,-1,0,-1,x]
    - 259/135*Pi^4*G[-1,-1,-1,-1,0,x]
    - 23/20*Pi^4*G[-1,-1,-1,-1,-1,x]
    - 1843/810*Pi^4*G[-1,-1,x]*Zeta[3]
    + 2621077/5400*Pi^4*Zeta[5]
    - 2731/630*Pi^6*G[0,0,-1,x]
    + 13967/5670*Pi^6*G[0,-1,0,x]
    + 52573/1890*Pi^6*G[0,-1,-1,x]
    - 57896/2835*Pi^6*G[-1,0,0,x]
    + 8473/630*Pi^6*G[-1,0,-1,x]
    - 12676/2835*Pi^6*G[-1,-1,0,x]
    - 859/405*Pi^6*G[-1,-1,-1,x]
    + 79519/2835*Pi^6*Zeta[3]
    - 61199/40824*Pi^8*G[0,x]
    - 296791/340200*Pi^8*G[-1,x]
    - 1230239/729*Zeta[3]^3
    - 49786/81*Zeta[9]
  ,
  (* eps^2 *)
    - 16/3*G[0,0,0,0,0,0,0,-1,0,0,x]
    + 64/3*G[0,0,0,0,0,0,-1,0,0,0,x]
    + 160/3*G[0,0,0,0,0,0,-1,-1,0,0,x]
    + 160/3*G[0,0,0,0,0,0,-1,x]*Zeta[3]
    - 256/3*G[0,0,0,0,0,-1,0,0,0,0,x]
    + 56*G[0,0,0,0,0,-1,0,-1,0,0,x]
    + 64*G[0,0,0,0,0,-1,0,x]*Zeta[3]
    - 640/3*G[0,0,0,0,0,-1,-1,0,0,0,x]
    - 1168/3*G[0,0,0,0,0,-1,-1,-1,0,0,x]
    - 1168/3*G[0,0,0,0,0,-1,-1,x]*Zeta[3]
    + 1024/3*G[0,0,0,0,-1,0,0,0,0,0,x]
    - 184*G[0,0,0,0,-1,0,0,-1,0,0,x]
    - 5968/9*G[0,0,0,0,-1,0,0,x]*Zeta[3]
    - 224*G[0,0,0,0,-1,0,-1,0,0,0,x]
    - 160*G[0,0,0,0,-1,0,-1,-1,0,0,x]
    - 160*G[0,0,0,0,-1,0,-1,x]*Zeta[3]
    + 2560/3*G[0,0,0,0,-1,-1,0,0,0,0,x]
    - 16*G[0,0,0,0,-1,-1,0,-1,0,0,x]
    - 464*G[0,0,0,0,-1,-1,0,x]*Zeta[3]
    + 4672/3*G[0,0,0,0,-1,-1,-1,0,0,0,x]
    + 6160/3*G[0,0,0,0,-1,-1,-1,-1,0,0,x]
    + 6160/3*G[0,0,0,0,-1,-1,-1,x]*Zeta[3]
    + 4408/3*G[0,0,0,0,-1,x]*Zeta[5]
    + 3584/3*G[0,0,0,-1,0,0,0,0,0,0,x]
    - 592*G[0,0,0,-1,0,0,0,-1,0,0,x]
    - 24128/9*G[0,0,0,-1,0,0,0,x]*Zeta[3]
    - 704*G[0,0,0,-1,0,0,-1,0,0,0,x]
    - 944*G[0,0,0,-1,0,0,-1,-1,0,0,x]
    - 944*G[0,0,0,-1,0,0,-1,x]*Zeta[3]
    - 544*G[0,0,0,-1,0,-1,0,0,0,0,x]
    - 630*G[0,0,0,-1,0,-1,0,-1,0,0,x]
    + 68*G[0,0,0,-1,0,-1,0,x]*Zeta[3]
    - 80*G[0,0,0,-1,0,-1,-1,0,0,0,x]
    + 1112*G[0,0,0,-1,0,-1,-1,-1,0,0,x]
    + 1112*G[0,0,0,-1,0,-1,-1,x]*Zeta[3]
    - 3468*G[0,0,0,-1,0,x]*Zeta[5]
    + 8960/3*G[0,0,0,-1,-1,0,0,0,0,0,x]
    - 400*G[0,0,0,-1,-1,0,0,-1,0,0,x]
    - 40736/9*G[0,0,0,-1,-1,0,0,x]*Zeta[3]
    - 656*G[0,0,0,-1,-1,0,-1,0,0,0,x]
    - 72*G[0,0,0,-1,-1,0,-1,-1,0,0,x]
    - 72*G[0,0,0,-1,-1,0,-1,x]*Zeta[3]
    + 17792/3*G[0,0,0,-1,-1,-1,0,0,0,0,x]
    - 728*G[0,0,0,-1,-1,-1,0,-1,0,0,x]
    - 2448*G[0,0,0,-1,-1,-1,0,x]*Zeta[3]
    + 29120/3*G[0,0,0,-1,-1,-1,-1,0,0,0,x]
    + 40832/3*G[0,0,0,-1,-1,-1,-1,-1,0,0,x]
    + 40832/3*G[0,0,0,-1,-1,-1,-1,x]*Zeta[3]
    + 29768/3*G[0,0,0,-1,-1,x]*Zeta[5]
    - 21116/9*G[0,0,0,-1,x]*Zeta[3]^2
    - 20480/3*G[0,0,-1,0,0,0,0,0,0,0,x]
    - 752*G[0,0,-1,0,0,0,0,-1,0,0,x]
    + 31232/9*G[0,0,-1,0,0,0,0,x]*Zeta[3]
    - 832*G[0,0,-1,0,0,0,-1,0,0,0,x]
    - 4096*G[0,0,-1,0,0,0,-1,-1,0,0,x]
    - 4096*G[0,0,-1,0,0,0,-1,x]*Zeta[3]
    - 512*G[0,0,-1,0,0,-1,0,0,0,0,x]
    - 2016*G[0,0,-1,0,0,-1,0,-1,0,0,x]
    + 2112*G[0,0,-1,0,0,-1,0,x]*Zeta[3]
    - 2816*G[0,0,-1,0,0,-1,-1,0,0,0,x]
    - 896*G[0,0,-1,0,0,-1,-1,-1,0,0,x]
    - 896*G[0,0,-1,0,0,-1,-1,x]*Zeta[3]
    - 15008/3*G[0,0,-1,0,0,x]*Zeta[5]
    + 2048*G[0,0,-1,0,-1,0,0,0,0,0,x]
    - 1296*G[0,0,-1,0,-1,0,0,-1,0,0,x]
    + 1216/3*G[0,0,-1,0,-1,0,0,x]*Zeta[3]
    - 2688*G[0,0,-1,0,-1,0,-1,0,0,0,x]
    - 1824*G[0,0,-1,0,-1,0,-1,-1,0,0,x]
    - 1824*G[0,0,-1,0,-1,0,-1,x]*Zeta[3]
    + 2304*G[0,0,-1,0,-1,-1,0,0,0,0,x]
    - 1248*G[0,0,-1,0,-1,-1,0,-1,0,0,x]
    - 3088*G[0,0,-1,0,-1,-1,0,x]*Zeta[3]
    + 7232*G[0,0,-1,0,-1,-1,-1,0,0,0,x]
    + 12816*G[0,0,-1,0,-1,-1,-1,-1,0,0,x]
    + 12816*G[0,0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 8672*G[0,0,-1,0,-1,x]*Zeta[5]
    + 5344/3*G[0,0,-1,0,x]*Zeta[3]^2
    - 35840/3*G[0,0,-1,-1,0,0,0,0,0,0,x]
    - 2256*G[0,0,-1,-1,0,0,0,-1,0,0,x]
    + 39680/9*G[0,0,-1,-1,0,0,0,x]*Zeta[3]
    - 2112*G[0,0,-1,-1,0,0,-1,0,0,0,x]
    - 3072*G[0,0,-1,-1,0,0,-1,-1,0,0,x]
    - 3072*G[0,0,-1,-1,0,0,-1,x]*Zeta[3]
    + 768*G[0,0,-1,-1,0,-1,0,0,0,0,x]
    - 672*G[0,0,-1,-1,0,-1,0,-1,0,0,x]
    - 1904*G[0,0,-1,-1,0,-1,0,x]*Zeta[3]
    + 2752*G[0,0,-1,-1,0,-1,-1,0,0,0,x]
    + 6000*G[0,0,-1,-1,0,-1,-1,-1,0,0,x]
    + 6000*G[0,0,-1,-1,0,-1,-1,x]*Zeta[3]
    - 8836*G[0,0,-1,-1,0,x]*Zeta[5]
    - 42752/3*G[0,0,-1,-1,-1,0,0,0,0,0,x]
    - 1008*G[0,0,-1,-1,-1,0,0,-1,0,0,x]
    + 17216/9*G[0,0,-1,-1,-1,0,0,x]*Zeta[3]
    + 2112*G[0,0,-1,-1,-1,0,-1,0,0,0,x]
    + 2800*G[0,0,-1,-1,-1,0,-1,-1,0,0,x]
    + 2800*G[0,0,-1,-1,-1,0,-1,x]*Zeta[3]
    - 32960/3*G[0,0,-1,-1,-1,-1,0,0,0,0,x]
    + 2160*G[0,0,-1,-1,-1,-1,0,-1,0,0,x]
    - 7308*G[0,0,-1,-1,-1,-1,0,x]*Zeta[3]
    - 20720/3*G[0,0,-1,-1,-1,-1,-1,0,0,0,x]
    - 11756/3*G[0,0,-1,-1,-1,-1,-1,-1,0,0,x]
    - 11756/3*G[0,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 18680/3*G[0,0,-1,-1,-1,x]*Zeta[5]
    + 86678/9*G[0,0,-1,-1,x]*Zeta[3]^2
    - 29654/3*G[0,0,-1,x]*Zeta[7]
    + 81920/3*G[0,-1,0,0,0,0,0,0,0,0,x]
    + 1552*G[0,-1,0,0,0,0,0,-1,0,0,x]
    + 195328/9*G[0,-1,0,0,0,0,0,x]*Zeta[3]
    + 1472*G[0,-1,0,0,0,0,-1,0,0,0,x]
    - 4336*G[0,-1,0,0,0,0,-1,-1,0,0,x]
    - 4336*G[0,-1,0,0,0,0,-1,x]*Zeta[3]
    + 1792*G[0,-1,0,0,0,-1,0,0,0,0,x]
    + 6624*G[0,-1,0,0,0,-1,0,-1,0,0,x]
    - 7152*G[0,-1,0,0,0,-1,0,x]*Zeta[3]
    - 3776*G[0,-1,0,0,0,-1,-1,0,0,0,x]
    - 9872*G[0,-1,0,0,0,-1,-1,-1,0,0,x]
    - 9872*G[0,-1,0,0,0,-1,-1,x]*Zeta[3]
    + 76592/3*G[0,-1,0,0,0,x]*Zeta[5]
    + 3072*G[0,-1,0,0,-1,0,0,0,0,0,x]
    + 1664*G[0,-1,0,0,-1,0,0,-1,0,0,x]
    - 9808*G[0,-1,0,0,-1,0,0,x]*Zeta[3]
    + 3360*G[0,-1,0,0,-1,0,-1,0,0,0,x]
    + 7248*G[0,-1,0,0,-1,0,-1,-1,0,0,x]
    + 7248*G[0,-1,0,0,-1,0,-1,x]*Zeta[3]
    - 1152*G[0,-1,0,0,-1,-1,0,0,0,0,x]
    + 2448*G[0,-1,0,0,-1,-1,0,-1,0,0,x]
    - 6792*G[0,-1,0,0,-1,-1,0,x]*Zeta[3]
    - 3168*G[0,-1,0,0,-1,-1,-1,0,0,0,x]
    - 1272*G[0,-1,0,0,-1,-1,-1,-1,0,0,x]
    - 1272*G[0,-1,0,0,-1,-1,-1,x]*Zeta[3]
    + 16272*G[0,-1,0,0,-1,x]*Zeta[5]
    - 14312/27*G[0,-1,0,0,x]*Zeta[3]^2
    - 9216*G[0,-1,0,-1,0,0,0,0,0,0,x]
    - 432*G[0,-1,0,-1,0,0,0,-1,0,0,x]
    - 2720*G[0,-1,0,-1,0,0,0,x]*Zeta[3]
    - 576*G[0,-1,0,-1,0,0,-1,0,0,0,x]
    + 6912*G[0,-1,0,-1,0,0,-1,-1,0,0,x]
    + 6912*G[0,-1,0,-1,0,0,-1,x]*Zeta[3]
    + 3712*G[0,-1,0,-1,0,-1,0,0,0,0,x]
    - 432*G[0,-1,0,-1,0,-1,0,-1,0,0,x]
    - 840*G[0,-1,0,-1,0,-1,0,x]*Zeta[3]
    + 8608*G[0,-1,0,-1,0,-1,-1,0,0,0,x]
    + 10312*G[0,-1,0,-1,0,-1,-1,-1,0,0,x]
    + 10312*G[0,-1,0,-1,0,-1,-1,x]*Zeta[3]
    - 2828*G[0,-1,0,-1,0,x]*Zeta[5]
    - 16128*G[0,-1,0,-1,-1,0,0,0,0,0,x]
    - 1104*G[0,-1,0,-1,-1,0,0,-1,0,0,x]
    - 3560*G[0,-1,0,-1,-1,0,0,x]*Zeta[3]
    + 4384*G[0,-1,0,-1,-1,0,-1,0,0,0,x]
    + 5224*G[0,-1,0,-1,-1,0,-1,-1,0,0,x]
    + 5224*G[0,-1,0,-1,-1,0,-1,x]*Zeta[3]
    - 16320*G[0,-1,0,-1,-1,-1,0,0,0,0,x]
    + 2824*G[0,-1,0,-1,-1,-1,0,-1,0,0,x]
    - 10244*G[0,-1,0,-1,-1,-1,0,x]*Zeta[3]
    - 12912*G[0,-1,0,-1,-1,-1,-1,0,0,0,x]
    - 8316*G[0,-1,0,-1,-1,-1,-1,-1,0,0,x]
    - 8316*G[0,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    - 13144*G[0,-1,0,-1,-1,x]*Zeta[5]
    + 12354*G[0,-1,0,-1,x]*Zeta[3]^2
    + 45480*G[0,-1,0,x]*Zeta[7]
    + 51200/3*G[0,-1,-1,0,0,0,0,0,0,0,x]
    - 2928*G[0,-1,-1,0,0,0,0,-1,0,0,x]
    + 158656/9*G[0,-1,-1,0,0,0,0,x]*Zeta[3]
    - 2784*G[0,-1,-1,0,0,0,-1,0,0,0,x]
    + 13344*G[0,-1,-1,0,0,0,-1,-1,0,0,x]
    + 13344*G[0,-1,-1,0,0,0,-1,x]*Zeta[3]
    - 2048*G[0,-1,-1,0,0,-1,0,0,0,0,x]
    + 7080*G[0,-1,-1,0,0,-1,0,-1,0,0,x]
    - 9960*G[0,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 6688*G[0,-1,-1,0,0,-1,-1,0,0,0,x]
    + 2488*G[0,-1,-1,0,0,-1,-1,-1,0,0,x]
    + 2488*G[0,-1,-1,0,0,-1,-1,x]*Zeta[3]
    + 88124/3*G[0,-1,-1,0,0,x]*Zeta[5]
    - 9472*G[0,-1,-1,0,-1,0,0,0,0,0,x]
    + 912*G[0,-1,-1,0,-1,0,0,-1,0,0,x]
    - 24056/3*G[0,-1,-1,0,-1,0,0,x]*Zeta[3]
    + 5536*G[0,-1,-1,0,-1,0,-1,0,0,0,x]
    + 4456*G[0,-1,-1,0,-1,0,-1,-1,0,0,x]
    + 4456*G[0,-1,-1,0,-1,0,-1,x]*Zeta[3]
    - 6208*G[0,-1,-1,0,-1,-1,0,0,0,0,x]
    + 2056*G[0,-1,-1,0,-1,-1,0,-1,0,0,x]
    - 5180*G[0,-1,-1,0,-1,-1,0,x]*Zeta[3]
    - 6544*G[0,-1,-1,0,-1,-1,-1,0,0,0,x]
    - 5476*G[0,-1,-1,0,-1,-1,-1,-1,0,0,x]
    - 5476*G[0,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    - 7208*G[0,-1,-1,0,-1,x]*Zeta[5]
    + 8180/3*G[0,-1,-1,0,x]*Zeta[3]^2
    + 12800/3*G[0,-1,-1,-1,0,0,0,0,0,0,x]
    - 888*G[0,-1,-1,-1,0,0,0,-1,0,0,x]
    + 39664/9*G[0,-1,-1,-1,0,0,0,x]*Zeta[3]
    - 704*G[0,-1,-1,-1,0,0,-1,0,0,0,x]
    + 424*G[0,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 424*G[0,-1,-1,-1,0,0,-1,x]*Zeta[3]
    - 2368*G[0,-1,-1,-1,0,-1,0,0,0,0,x]
    + 1480*G[0,-1,-1,-1,0,-1,0,-1,0,0,x]
    - 3020*G[0,-1,-1,-1,0,-1,0,x]*Zeta[3]
    - 1744*G[0,-1,-1,-1,0,-1,-1,0,0,0,x]
    - 1684*G[0,-1,-1,-1,0,-1,-1,-1,0,0,x]
    - 1684*G[0,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    + 7270*G[0,-1,-1,-1,0,x]*Zeta[5]
    + 3200/3*G[0,-1,-1,-1,-1,0,0,0,0,0,x]
    - 176*G[0,-1,-1,-1,-1,0,0,-1,0,0,x]
    + 9916/9*G[0,-1,-1,-1,-1,0,0,x]*Zeta[3]
    - 592*G[0,-1,-1,-1,-1,0,-1,0,0,0,x]
    - 436*G[0,-1,-1,-1,-1,0,-1,-1,0,0,x]
    - 436*G[0,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    + 800/3*G[0,-1,-1,-1,-1,-1,0,0,0,0,x]
    - 148*G[0,-1,-1,-1,-1,-1,0,-1,0,0,x]
    + 346*G[0,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    + 200/3*G[0,-1,-1,-1,-1,-1,-1,0,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    + 50/3*G[0,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1340/3*G[0,-1,-1,-1,-1,x]*Zeta[5]
    + 35035/9*G[0,-1,-1,-1,x]*Zeta[3]^2
    + 122177/3*G[0,-1,-1,x]*Zeta[7]
    - 2208*G[0,-1,x]*MZV[3,5]
    + 288106/9*G[0,-1,x]*Zeta[3]*Zeta[5]
    + 966460/729*G[0,x]*Zeta[3]^3
    - 8906885/162*G[0,x]*Zeta[9]
    - 163840/9*G[-1,0,0,0,0,0,0,0,0,0,x]
    + 29680/3*G[-1,0,0,0,0,0,0,-1,0,0,x]
    - 939008/27*G[-1,0,0,0,0,0,0,x]*Zeta[3]
    + 29504/3*G[-1,0,0,0,0,0,-1,0,0,0,x]
    + 76424/3*G[-1,0,0,0,0,0,-1,-1,0,0,x]
    + 76424/3*G[-1,0,0,0,0,0,-1,x]*Zeta[3]
    + 30208/3*G[-1,0,0,0,0,-1,0,0,0,0,x]
    + 12104*G[-1,0,0,0,0,-1,0,-1,0,0,x]
    - 4680*G[-1,0,0,0,0,-1,0,x]*Zeta[3]
    + 61984/3*G[-1,0,0,0,0,-1,-1,0,0,0,x]
    + 3400/3*G[-1,0,0,0,0,-1,-1,-1,0,0,x]
    + 3400/3*G[-1,0,0,0,0,-1,-1,x]*Zeta[3]
    - 273472/9*G[-1,0,0,0,0,x]*Zeta[5]
    + 31232/3*G[-1,0,0,0,-1,0,0,0,0,0,x]
    + 10640*G[-1,0,0,0,-1,0,0,-1,0,0,x]
    - 85976/9*G[-1,0,0,0,-1,0,0,x]*Zeta[3]
    + 7680*G[-1,0,0,0,-1,0,-1,0,0,0,x]
    - 5152*G[-1,0,0,0,-1,0,-1,-1,0,0,x]
    - 5152*G[-1,0,0,0,-1,0,-1,x]*Zeta[3]
    + 51584/3*G[-1,0,0,0,-1,-1,0,0,0,0,x]
    - 8440*G[-1,0,0,0,-1,-1,0,-1,0,0,x]
    + 19416*G[-1,0,0,0,-1,-1,0,x]*Zeta[3]
    + 7712/3*G[-1,0,0,0,-1,-1,-1,0,0,0,x]
    + 104/3*G[-1,0,0,0,-1,-1,-1,-1,0,0,x]
    + 104/3*G[-1,0,0,0,-1,-1,-1,x]*Zeta[3]
    - 11260/3*G[-1,0,0,0,-1,x]*Zeta[5]
    - 793760/81*G[-1,0,0,0,x]*Zeta[3]^2
    + 22528/3*G[-1,0,0,-1,0,0,0,0,0,0,x]
    + 6736*G[-1,0,0,-1,0,0,0,-1,0,0,x]
    - 23008/9*G[-1,0,0,-1,0,0,0,x]*Zeta[3]
    + 7616*G[-1,0,0,-1,0,0,-1,0,0,0,x]
    - 3928*G[-1,0,0,-1,0,0,-1,-1,0,0,x]
    - 3928*G[-1,0,0,-1,0,0,-1,x]*Zeta[3]
    + 5248*G[-1,0,0,-1,0,-1,0,0,0,0,x]
    - 3256*G[-1,0,0,-1,0,-1,0,-1,0,0,x]
    + 6144*G[-1,0,0,-1,0,-1,0,x]*Zeta[3]
    - 4288*G[-1,0,0,-1,0,-1,-1,0,0,0,x]
    - 3920*G[-1,0,0,-1,0,-1,-1,-1,0,0,x]
    - 3920*G[-1,0,0,-1,0,-1,-1,x]*Zeta[3]
    - 8152*G[-1,0,0,-1,0,x]*Zeta[5]
    + 25600/3*G[-1,0,0,-1,-1,0,0,0,0,0,x]
    - 1856*G[-1,0,0,-1,-1,0,0,-1,0,0,x]
    + 117128/9*G[-1,0,0,-1,-1,0,0,x]*Zeta[3]
    - 6112*G[-1,0,0,-1,-1,0,-1,0,0,0,x]
    - 1920*G[-1,0,0,-1,-1,0,-1,-1,0,0,x]
    - 1920*G[-1,0,0,-1,-1,0,-1,x]*Zeta[3]
    - 13568/3*G[-1,0,0,-1,-1,-1,0,0,0,0,x]
    - 760*G[-1,0,0,-1,-1,-1,0,-1,0,0,x]
    - 160*G[-1,0,0,-1,-1,-1,0,x]*Zeta[3]
    - 18752/3*G[-1,0,0,-1,-1,-1,-1,0,0,0,x]
    - 13712/3*G[-1,0,0,-1,-1,-1,-1,-1,0,0,x]
    - 13712/3*G[-1,0,0,-1,-1,-1,-1,x]*Zeta[3]
    + 21028/3*G[-1,0,0,-1,-1,x]*Zeta[5]
    - 10996/9*G[-1,0,0,-1,x]*Zeta[3]^2
    - 1142654/63*G[-1,0,0,x]*Zeta[7]
    + 45056/3*G[-1,0,-1,0,0,0,0,0,0,0,x]
    + 4064*G[-1,0,-1,0,0,0,0,-1,0,0,x]
    + 82432/9*G[-1,0,-1,0,0,0,0,x]*Zeta[3]
    + 4224*G[-1,0,-1,0,0,0,-1,0,0,0,x]
    - 7464*G[-1,0,-1,0,0,0,-1,-1,0,0,x]
    - 7464*G[-1,0,-1,0,0,0,-1,x]*Zeta[3]
    + 5376*G[-1,0,-1,0,0,-1,0,0,0,0,x]
    - 520*G[-1,0,-1,0,0,-1,0,-1,0,0,x]
    + 1304*G[-1,0,-1,0,0,-1,0,x]*Zeta[3]
    - 1824*G[-1,0,-1,0,0,-1,-1,0,0,0,x]
    - 2088*G[-1,0,-1,0,0,-1,-1,-1,0,0,x]
    - 2088*G[-1,0,-1,0,0,-1,-1,x]*Zeta[3]
    + 98944/15*G[-1,0,-1,0,0,x]*Zeta[5]
    - 2048*G[-1,0,-1,0,-1,0,0,0,0,0,x]
    - 1120*G[-1,0,-1,0,-1,0,0,-1,0,0,x]
    - 2536/3*G[-1,0,-1,0,-1,0,0,x]*Zeta[3]
    + 1248*G[-1,0,-1,0,-1,0,-1,0,0,0,x]
    + 6384*G[-1,0,-1,0,-1,0,-1,-1,0,0,x]
    + 6384*G[-1,0,-1,0,-1,0,-1,x]*Zeta[3]
    - 10112*G[-1,0,-1,0,-1,-1,0,0,0,0,x]
    + 3864*G[-1,0,-1,0,-1,-1,0,-1,0,0,x]
    - 9144*G[-1,0,-1,0,-1,-1,0,x]*Zeta[3]
    - 11360*G[-1,0,-1,0,-1,-1,-1,0,0,0,x]
    - 9944*G[-1,0,-1,0,-1,-1,-1,-1,0,0,x]
    - 9944*G[-1,0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 5452*G[-1,0,-1,0,-1,x]*Zeta[5]
    + 3924*G[-1,0,-1,0,x]*Zeta[3]^2
    + 41984/3*G[-1,0,-1,-1,0,0,0,0,0,0,x]
    - 1984*G[-1,0,-1,-1,0,0,0,-1,0,0,x]
    + 130432/9*G[-1,0,-1,-1,0,0,0,x]*Zeta[3]
    - 1280*G[-1,0,-1,-1,0,0,-1,0,0,0,x]
    + 7768*G[-1,0,-1,-1,0,0,-1,-1,0,0,x]
    + 7768*G[-1,0,-1,-1,0,0,-1,x]*Zeta[3]
    - 7680*G[-1,0,-1,-1,0,-1,0,0,0,0,x]
    + 4824*G[-1,0,-1,-1,0,-1,0,-1,0,0,x]
    - 8904*G[-1,0,-1,-1,0,-1,0,x]*Zeta[3]
    - 4512*G[-1,0,-1,-1,0,-1,-1,0,0,0,x]
    - 5256*G[-1,0,-1,-1,0,-1,-1,-1,0,0,x]
    - 5256*G[-1,0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 29300*G[-1,0,-1,-1,0,x]*Zeta[5]
    + 10496/3*G[-1,0,-1,-1,-1,0,0,0,0,0,x]
    - 512*G[-1,0,-1,-1,-1,0,0,-1,0,0,x]
    + 32608/9*G[-1,0,-1,-1,-1,0,0,x]*Zeta[3]
    - 1920*G[-1,0,-1,-1,-1,0,-1,0,0,0,x]
    - 1320*G[-1,0,-1,-1,-1,0,-1,-1,0,0,x]
    - 1320*G[-1,0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,0,-1,-1,-1,-1,0,0,0,0,x]
    - 480*G[-1,0,-1,-1,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,0,-1,-1,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 5564/3*G[-1,0,-1,-1,-1,x]*Zeta[5]
    + 134866/9*G[-1,0,-1,-1,x]*Zeta[3]^2
    + 39317/3*G[-1,0,-1,x]*Zeta[7]
    - 57816/5*G[-1,0,x]*MZV[3,5]
    - 1710344/45*G[-1,0,x]*Zeta[3]*Zeta[5]
    - 40960/9*G[-1,-1,0,0,0,0,0,0,0,0,x]
    + 7376/3*G[-1,-1,0,0,0,0,0,-1,0,0,x]
    - 234752/27*G[-1,-1,0,0,0,0,0,x]*Zeta[3]
    + 7552/3*G[-1,-1,0,0,0,0,-1,0,0,0,x]
    + 15496/3*G[-1,-1,0,0,0,0,-1,-1,0,0,x]
    + 15496/3*G[-1,-1,0,0,0,0,-1,x]*Zeta[3]
    + 7808/3*G[-1,-1,0,0,0,-1,0,0,0,0,x]
    + 1920*G[-1,-1,0,0,0,-1,0,-1,0,0,x]
    - 184*G[-1,-1,0,0,0,-1,0,x]*Zeta[3]
    + 12896/3*G[-1,-1,0,0,0,-1,-1,0,0,0,x]
    + 1928/3*G[-1,-1,0,0,0,-1,-1,-1,0,0,x]
    + 1928/3*G[-1,-1,0,0,0,-1,-1,x]*Zeta[3]
    - 68368/9*G[-1,-1,0,0,0,x]*Zeta[5]
    + 5632/3*G[-1,-1,0,0,-1,0,0,0,0,0,x]
    + 1904*G[-1,-1,0,0,-1,0,0,-1,0,0,x]
    - 5752/9*G[-1,-1,0,0,-1,0,0,x]*Zeta[3]
    + 1312*G[-1,-1,0,0,-1,0,-1,0,0,0,x]
    - 1072*G[-1,-1,0,0,-1,0,-1,-1,0,0,x]
    - 1072*G[-1,-1,0,0,-1,0,-1,x]*Zeta[3]
    + 6400/3*G[-1,-1,0,0,-1,-1,0,0,0,0,x]
    - 1528*G[-1,-1,0,0,-1,-1,0,-1,0,0,x]
    + 3488*G[-1,-1,0,0,-1,-1,0,x]*Zeta[3]
    - 3392/3*G[-1,-1,0,0,-1,-1,-1,0,0,0,x]
    - 4688/3*G[-1,-1,0,0,-1,-1,-1,-1,0,0,x]
    - 4688/3*G[-1,-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 4484/3*G[-1,-1,0,0,-1,x]*Zeta[5]
    - 198440/81*G[-1,-1,0,0,x]*Zeta[3]^2
    + 11264/3*G[-1,-1,0,-1,0,0,0,0,0,0,x]
    + 1056*G[-1,-1,0,-1,0,0,0,-1,0,0,x]
    + 20608/9*G[-1,-1,0,-1,0,0,0,x]*Zeta[3]
    + 1344*G[-1,-1,0,-1,0,0,-1,0,0,0,x]
    - 456*G[-1,-1,0,-1,0,0,-1,-1,0,0,x]
    - 456*G[-1,-1,0,-1,0,0,-1,x]*Zeta[3]
    - 512*G[-1,-1,0,-1,0,-1,0,0,0,0,x]
    + 312*G[-1,-1,0,-1,0,-1,0,-1,0,0,x]
    - 312*G[-1,-1,0,-1,0,-1,0,x]*Zeta[3]
    - 2528*G[-1,-1,0,-1,0,-1,-1,0,0,0,x]
    - 2840*G[-1,-1,0,-1,0,-1,-1,-1,0,0,x]
    - 2840*G[-1,-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 2868*G[-1,-1,0,-1,0,x]*Zeta[5]
    + 10496/3*G[-1,-1,0,-1,-1,0,0,0,0,0,x]
    - 320*G[-1,-1,0,-1,-1,0,0,-1,0,0,x]
    + 32608/9*G[-1,-1,0,-1,-1,0,0,x]*Zeta[3]
    - 1920*G[-1,-1,0,-1,-1,0,-1,0,0,0,x]
    - 1128*G[-1,-1,0,-1,-1,0,-1,-1,0,0,x]
    - 1128*G[-1,-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,-1,0,-1,-1,-1,0,0,0,0,x]
    - 480*G[-1,-1,0,-1,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,0,-1,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 9308/3*G[-1,-1,0,-1,-1,x]*Zeta[5]
    + 11386/9*G[-1,-1,0,-1,x]*Zeta[3]^2
    - 32917/6*G[-1,-1,0,x]*Zeta[7]
    - 10240/9*G[-1,-1,-1,0,0,0,0,0,0,0,x]
    + 1888/3*G[-1,-1,-1,0,0,0,0,-1,0,0,x]
    - 58688/27*G[-1,-1,-1,0,0,0,0,x]*Zeta[3]
    + 1952/3*G[-1,-1,-1,0,0,0,-1,0,0,0,x]
    + 3224/3*G[-1,-1,-1,0,0,0,-1,-1,0,0,x]
    + 3224/3*G[-1,-1,-1,0,0,0,-1,x]*Zeta[3]
    + 1408/3*G[-1,-1,-1,0,0,-1,0,0,0,0,x]
    + 328*G[-1,-1,-1,0,0,-1,0,-1,0,0,x]
    + 160*G[-1,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 1600/3*G[-1,-1,-1,0,0,-1,-1,0,0,0,x]
    - 848/3*G[-1,-1,-1,0,0,-1,-1,-1,0,0,x]
    - 848/3*G[-1,-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 17092/9*G[-1,-1,-1,0,0,x]*Zeta[5]
    + 2816/3*G[-1,-1,-1,0,-1,0,0,0,0,0,x]
    + 336*G[-1,-1,-1,0,-1,0,0,-1,0,0,x]
    + 5152/9*G[-1,-1,-1,0,-1,0,0,x]*Zeta[3]
    - 128*G[-1,-1,-1,0,-1,0,-1,0,0,0,x]
    - 632*G[-1,-1,-1,0,-1,0,-1,-1,0,0,x]
    - 632*G[-1,-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 2624/3*G[-1,-1,-1,0,-1,-1,0,0,0,0,x]
    - 480*G[-1,-1,-1,0,-1,-1,0,-1,0,0,x]
    + 1124*G[-1,-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,-1,0,-1,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 356/3*G[-1,-1,-1,0,-1,x]*Zeta[5]
    - 6700/9*G[-1,-1,-1,0,x]*Zeta[3]^2
    - 2560/9*G[-1,-1,-1,-1,0,0,0,0,0,0,x]
    + 488/3*G[-1,-1,-1,-1,0,0,0,-1,0,0,x]
    - 14672/27*G[-1,-1,-1,-1,0,0,0,x]*Zeta[3]
    + 352/3*G[-1,-1,-1,-1,0,0,-1,0,0,0,x]
    + 400/3*G[-1,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 400/3*G[-1,-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 704/3*G[-1,-1,-1,-1,0,-1,0,0,0,0,x]
    - 32*G[-1,-1,-1,-1,0,-1,0,-1,0,0,x]
    + 228*G[-1,-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 656/3*G[-1,-1,-1,-1,0,-1,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 1490/3*G[-1,-1,-1,-1,0,x]*Zeta[5]
    - 640/9*G[-1,-1,-1,-1,-1,0,0,0,0,0,x]
    + 88/3*G[-1,-1,-1,-1,-1,0,0,-1,0,0,x]
    - 3668/27*G[-1,-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 176/3*G[-1,-1,-1,-1,-1,0,-1,0,0,0,x]
    + 164/3*G[-1,-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 164/3*G[-1,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 160/9*G[-1,-1,-1,-1,-1,-1,0,0,0,0,x]
    + 44/3*G[-1,-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 98/3*G[-1,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 40/9*G[-1,-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 10/9*G[-1,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 344/9*G[-1,-1,-1,-1,-1,x]*Zeta[5]
    - 5135/27*G[-1,-1,-1,-1,x]*Zeta[3]^2
    + 9851/9*G[-1,-1,-1,x]*Zeta[7]
    - 3132*G[-1,-1,x]*MZV[3,5]
    - 332966/27*G[-1,-1,x]*Zeta[3]*Zeta[5]
    - 334970/81*G[-1,x]*Zeta[3]^3
    + 1159991/18*G[-1,x]*Zeta[9]
    - 91325/28*MZV[3,7]
    - 431523943/3772137600*Pi^10
    - 8/3*Pi^2*G[0,0,0,0,0,0,0,-1,x]
    - 16/3*Pi^2*G[0,0,0,0,0,0,-1,0,x]
    + 80/3*Pi^2*G[0,0,0,0,0,0,-1,-1,x]
    + 232/9*Pi^2*G[0,0,0,0,0,-1,0,0,x]
    + 28*Pi^2*G[0,0,0,0,0,-1,0,-1,x]
    + 88/3*Pi^2*G[0,0,0,0,0,-1,-1,0,x]
    - 584/3*Pi^2*G[0,0,0,0,0,-1,-1,-1,x]
    - 928/9*Pi^2*G[0,0,0,0,-1,0,0,0,x]
    - 92*Pi^2*G[0,0,0,0,-1,0,0,-1,x]
    - 32/3*Pi^2*G[0,0,0,0,-1,0,-1,0,x]
    - 80*Pi^2*G[0,0,0,0,-1,0,-1,-1,x]
    - 1456/9*Pi^2*G[0,0,0,0,-1,-1,0,0,x]
    - 8*Pi^2*G[0,0,0,0,-1,-1,0,-1,x]
    - 248/3*Pi^2*G[0,0,0,0,-1,-1,-1,0,x]
    + 3080/3*Pi^2*G[0,0,0,0,-1,-1,-1,-1,x]
    - 784/3*Pi^2*G[0,0,0,0,-1,x]*Zeta[3]
    - 2528/9*Pi^2*G[0,0,0,-1,0,0,0,0,x]
    - 296*Pi^2*G[0,0,0,-1,0,0,0,-1,x]
    + 40*Pi^2*G[0,0,0,-1,0,0,-1,0,x]
    - 472*Pi^2*G[0,0,0,-1,0,0,-1,-1,x]
    - 34*Pi^2*G[0,0,0,-1,0,-1,0,0,x]
    - 315*Pi^2*G[0,0,0,-1,0,-1,0,-1,x]
    - 596/3*Pi^2*G[0,0,0,-1,0,-1,-1,0,x]
    + 556*Pi^2*G[0,0,0,-1,0,-1,-1,-1,x]
    + 4460/9*Pi^2*G[0,0,0,-1,0,x]*Zeta[3]
    - 4016/9*Pi^2*G[0,0,0,-1,-1,0,0,0,x]
    - 200*Pi^2*G[0,0,0,-1,-1,0,0,-1,x]
    - 292/3*Pi^2*G[0,0,0,-1,-1,0,-1,0,x]
    - 36*Pi^2*G[0,0,0,-1,-1,0,-1,-1,x]
    - 5384/9*Pi^2*G[0,0,0,-1,-1,-1,0,0,x]
    - 364*Pi^2*G[0,0,0,-1,-1,-1,0,-1,x]
    - 1952/3*Pi^2*G[0,0,0,-1,-1,-1,-1,0,x]
    + 20416/3*Pi^2*G[0,0,0,-1,-1,-1,-1,-1,x]
    - 784*Pi^2*G[0,0,0,-1,-1,x]*Zeta[3]
    + 7424/9*Pi^2*G[0,0,-1,0,0,0,0,0,x]
    - 376*Pi^2*G[0,0,-1,0,0,0,0,-1,x]
    + 544*Pi^2*G[0,0,-1,0,0,0,-1,0,x]
    - 2048*Pi^2*G[0,0,-1,0,0,0,-1,-1,x]
    + 1712/3*Pi^2*G[0,0,-1,0,0,-1,0,0,x]
    - 1008*Pi^2*G[0,0,-1,0,0,-1,0,-1,x]
    - 320*Pi^2*G[0,0,-1,0,0,-1,-1,0,x]
    - 448*Pi^2*G[0,0,-1,0,0,-1,-1,-1,x]
    + 20128/27*Pi^2*G[0,0,-1,0,0,x]*Zeta[3]
    + 512/3*Pi^2*G[0,0,-1,0,-1,0,0,0,x]
    - 648*Pi^2*G[0,0,-1,0,-1,0,0,-1,x]
    - 144*Pi^2*G[0,0,-1,0,-1,0,-1,0,x]
    - 912*Pi^2*G[0,0,-1,0,-1,0,-1,-1,x]
    - 1984/3*Pi^2*G[0,0,-1,0,-1,-1,0,0,x]
    - 624*Pi^2*G[0,0,-1,0,-1,-1,0,-1,x]
    - 2792/3*Pi^2*G[0,0,-1,0,-1,-1,-1,0,x]
    + 6408*Pi^2*G[0,0,-1,0,-1,-1,-1,-1,x]
    + 536*Pi^2*G[0,0,-1,0,-1,x]*Zeta[3]
    + 3008/9*Pi^2*G[0,0,-1,-1,0,0,0,0,x]
    - 1128*Pi^2*G[0,0,-1,-1,0,0,0,-1,x]
    + 160*Pi^2*G[0,0,-1,-1,0,0,-1,0,x]
    - 1536*Pi^2*G[0,0,-1,-1,0,0,-1,-1,x]
    - 752/3*Pi^2*G[0,0,-1,-1,0,-1,0,0,x]
    - 336*Pi^2*G[0,0,-1,-1,0,-1,0,-1,x]
    - 1624/3*Pi^2*G[0,0,-1,-1,0,-1,-1,0,x]
    + 3000*Pi^2*G[0,0,-1,-1,0,-1,-1,-1,x]
    + 3436/3*Pi^2*G[0,0,-1,-1,0,x]*Zeta[3]
    - 6352/9*Pi^2*G[0,0,-1,-1,-1,0,0,0,x]
    - 504*Pi^2*G[0,0,-1,-1,-1,0,0,-1,x]
    - 344/3*Pi^2*G[0,0,-1,-1,-1,0,-1,0,x]
    + 1400*Pi^2*G[0,0,-1,-1,-1,0,-1,-1,x]
    - 7684/9*Pi^2*G[0,0,-1,-1,-1,-1,0,0,x]
    + 1080*Pi^2*G[0,0,-1,-1,-1,-1,0,-1,x]
    - 498*Pi^2*G[0,0,-1,-1,-1,-1,-1,0,x]
    - 5878/3*Pi^2*G[0,0,-1,-1,-1,-1,-1,-1,x]
    + 4982*Pi^2*G[0,0,-1,-1,-1,x]*Zeta[3]
    + 13946/9*Pi^2*G[0,0,-1,x]*Zeta[5]
    + 30208/9*Pi^2*G[0,-1,0,0,0,0,0,0,x]
    + 776*Pi^2*G[0,-1,0,0,0,0,0,-1,x]
    + 968*Pi^2*G[0,-1,0,0,0,0,-1,0,x]
    - 2168*Pi^2*G[0,-1,0,0,0,0,-1,-1,x]
    + 728/3*Pi^2*G[0,-1,0,0,0,-1,0,0,x]
    + 3312*Pi^2*G[0,-1,0,0,0,-1,0,-1,x]
    + 1016*Pi^2*G[0,-1,0,0,0,-1,-1,0,x]
    - 4936*Pi^2*G[0,-1,0,0,0,-1,-1,-1,x]
    - 43216/27*Pi^2*G[0,-1,0,0,0,x]*Zeta[3]
    + 352*Pi^2*G[0,-1,0,0,-1,0,0,0,x]
    + 832*Pi^2*G[0,-1,0,0,-1,0,0,-1,x]
    - 648*Pi^2*G[0,-1,0,0,-1,0,-1,0,x]
    + 3624*Pi^2*G[0,-1,0,0,-1,0,-1,-1,x]
    - 80*Pi^2*G[0,-1,0,0,-1,-1,0,0,x]
    + 1224*Pi^2*G[0,-1,0,0,-1,-1,0,-1,x]
    - 316*Pi^2*G[0,-1,0,0,-1,-1,-1,0,x]
    - 636*Pi^2*G[0,-1,0,0,-1,-1,-1,-1,x]
    - 1020*Pi^2*G[0,-1,0,0,-1,x]*Zeta[3]
    + 768*Pi^2*G[0,-1,0,-1,0,0,0,0,x]
    - 216*Pi^2*G[0,-1,0,-1,0,0,0,-1,x]
    - 1248*Pi^2*G[0,-1,0,-1,0,0,-1,0,x]
    + 3456*Pi^2*G[0,-1,0,-1,0,0,-1,-1,x]
    - 2632/3*Pi^2*G[0,-1,0,-1,0,-1,0,0,x]
    - 216*Pi^2*G[0,-1,0,-1,0,-1,0,-1,x]
    - 284*Pi^2*G[0,-1,0,-1,0,-1,-1,0,x]
    + 5156*Pi^2*G[0,-1,0,-1,0,-1,-1,-1,x]
    + 236/3*Pi^2*G[0,-1,0,-1,0,x]*Zeta[3]
    - 544*Pi^2*G[0,-1,0,-1,-1,0,0,0,x]
    - 552*Pi^2*G[0,-1,0,-1,-1,0,0,-1,x]
    - 140*Pi^2*G[0,-1,0,-1,-1,0,-1,0,x]
    + 2612*Pi^2*G[0,-1,0,-1,-1,0,-1,-1,x]
    - 840*Pi^2*G[0,-1,0,-1,-1,-1,0,0,x]
    + 1412*Pi^2*G[0,-1,0,-1,-1,-1,0,-1,x]
    - 766*Pi^2*G[0,-1,0,-1,-1,-1,-1,0,x]
    - 4158*Pi^2*G[0,-1,0,-1,-1,-1,-1,-1,x]
    + 4514*Pi^2*G[0,-1,0,-1,-1,x]*Zeta[3]
    + 1194*Pi^2*G[0,-1,0,x]*Zeta[5]
    + 30208/9*Pi^2*G[0,-1,-1,0,0,0,0,0,x]
    - 1464*Pi^2*G[0,-1,-1,0,0,0,0,-1,x]
    - 2688*Pi^2*G[0,-1,-1,0,0,0,-1,0,x]
    + 6672*Pi^2*G[0,-1,-1,0,0,0,-1,-1,x]
    - 6520/3*Pi^2*G[0,-1,-1,0,0,-1,0,0,x]
    + 3540*Pi^2*G[0,-1,-1,0,0,-1,0,-1,x]
    + 700*Pi^2*G[0,-1,-1,0,0,-1,-1,0,x]
    + 1244*Pi^2*G[0,-1,-1,0,0,-1,-1,-1,x]
    - 1636/27*Pi^2*G[0,-1,-1,0,0,x]*Zeta[3]
    - 3584/3*Pi^2*G[0,-1,-1,0,-1,0,0,0,x]
    + 456*Pi^2*G[0,-1,-1,0,-1,0,0,-1,x]
    + 180*Pi^2*G[0,-1,-1,0,-1,0,-1,0,x]
    + 2228*Pi^2*G[0,-1,-1,0,-1,0,-1,-1,x]
    - 752/3*Pi^2*G[0,-1,-1,0,-1,-1,0,0,x]
    + 1028*Pi^2*G[0,-1,-1,0,-1,-1,0,-1,x]
    - 178*Pi^2*G[0,-1,-1,0,-1,-1,-1,0,x]
    - 2738*Pi^2*G[0,-1,-1,0,-1,-1,-1,-1,x]
    + 926*Pi^2*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 7552/9*Pi^2*G[0,-1,-1,-1,0,0,0,0,x]
    - 444*Pi^2*G[0,-1,-1,-1,0,0,0,-1,x]
    - 188*Pi^2*G[0,-1,-1,-1,0,0,-1,0,x]
    + 212*Pi^2*G[0,-1,-1,-1,0,0,-1,-1,x]
    - 800/3*Pi^2*G[0,-1,-1,-1,0,-1,0,0,x]
    + 740*Pi^2*G[0,-1,-1,-1,0,-1,0,-1,x]
    - 10*Pi^2*G[0,-1,-1,-1,0,-1,-1,0,x]
    - 842*Pi^2*G[0,-1,-1,-1,0,-1,-1,-1,x]
    + 3038/9*Pi^2*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 1888/9*Pi^2*G[0,-1,-1,-1,-1,0,0,0,x]
    - 88*Pi^2*G[0,-1,-1,-1,-1,0,0,-1,x]
    - 26*Pi^2*G[0,-1,-1,-1,-1,0,-1,0,x]
    - 218*Pi^2*G[0,-1,-1,-1,-1,0,-1,-1,x]
    + 472/9*Pi^2*G[0,-1,-1,-1,-1,-1,0,0,x]
    - 74*Pi^2*G[0,-1,-1,-1,-1,-1,0,-1,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,-1,0,x]
    + 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,-1,-1,x]
    - 45*Pi^2*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 6535/9*Pi^2*G[0,-1,-1,x]*Zeta[5]
    - 26924/27*Pi^2*G[0,-1,x]*Zeta[3]^2
    - 2369335/378*Pi^2*G[0,x]*Zeta[7]
    - 118784/27*Pi^2*G[-1,0,0,0,0,0,0,0,x]
    + 14840/3*Pi^2*G[-1,0,0,0,0,0,0,-1,x]
    - 7820/3*Pi^2*G[-1,0,0,0,0,0,-1,0,x]
    + 38212/3*Pi^2*G[-1,0,0,0,0,0,-1,-1,x]
    - 19348/9*Pi^2*G[-1,0,0,0,0,-1,0,0,x]
    + 6052*Pi^2*G[-1,0,0,0,0,-1,0,-1,x]
    + 9764/3*Pi^2*G[-1,0,0,0,0,-1,-1,0,x]
    + 1700/3*Pi^2*G[-1,0,0,0,0,-1,-1,-1,x]
    - 375616/81*Pi^2*G[-1,0,0,0,0,x]*Zeta[3]
    - 10736/9*Pi^2*G[-1,0,0,0,-1,0,0,0,x]
    + 5320*Pi^2*G[-1,0,0,0,-1,0,0,-1,x]
    + 6416/3*Pi^2*G[-1,0,0,0,-1,0,-1,0,x]
    - 2576*Pi^2*G[-1,0,0,0,-1,0,-1,-1,x]
    + 31588/9*Pi^2*G[-1,0,0,0,-1,-1,0,0,x]
    - 4220*Pi^2*G[-1,0,0,0,-1,-1,0,-1,x]
    + 1268/3*Pi^2*G[-1,0,0,0,-1,-1,-1,0,x]
    + 52/3*Pi^2*G[-1,0,0,0,-1,-1,-1,-1,x]
    - 16796/3*Pi^2*G[-1,0,0,0,-1,x]*Zeta[3]
    - 448/9*Pi^2*G[-1,0,0,-1,0,0,0,0,x]
    + 3368*Pi^2*G[-1,0,0,-1,0,0,0,-1,x]
    + 1924*Pi^2*G[-1,0,0,-1,0,0,-1,0,x]
    - 1964*Pi^2*G[-1,0,0,-1,0,0,-1,-1,x]
    + 1884*Pi^2*G[-1,0,0,-1,0,-1,0,0,x]
    - 1628*Pi^2*G[-1,0,0,-1,0,-1,0,-1,x]
    - 184/3*Pi^2*G[-1,0,0,-1,0,-1,-1,0,x]
    - 1960*Pi^2*G[-1,0,0,-1,0,-1,-1,-1,x]
    - 13804/9*Pi^2*G[-1,0,0,-1,0,x]*Zeta[3]
    + 26672/9*Pi^2*G[-1,0,0,-1,-1,0,0,0,x]
    - 928*Pi^2*G[-1,0,0,-1,-1,0,0,-1,x]
    - 2096/3*Pi^2*G[-1,0,0,-1,-1,0,-1,0,x]
    - 960*Pi^2*G[-1,0,0,-1,-1,0,-1,-1,x]
    + 3884/9*Pi^2*G[-1,0,0,-1,-1,-1,0,0,x]
    - 380*Pi^2*G[-1,0,0,-1,-1,-1,0,-1,x]
    - 280*Pi^2*G[-1,0,0,-1,-1,-1,-1,0,x]
    - 6856/3*Pi^2*G[-1,0,0,-1,-1,-1,-1,-1,x]
    + 1640*Pi^2*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 430996/135*Pi^2*G[-1,0,0,x]*Zeta[5]
    + 9472/9*Pi^2*G[-1,0,-1,0,0,0,0,0,x]
    + 2032*Pi^2*G[-1,0,-1,0,0,0,0,-1,x]
    + 1948*Pi^2*G[-1,0,-1,0,0,0,-1,0,x]
    - 3732*Pi^2*G[-1,0,-1,0,0,0,-1,-1,x]
    + 1180*Pi^2*G[-1,0,-1,0,0,-1,0,0,x]
    - 260*Pi^2*G[-1,0,-1,0,0,-1,0,-1,x]
    + 44*Pi^2*G[-1,0,-1,0,0,-1,-1,0,x]
    - 1044*Pi^2*G[-1,0,-1,0,0,-1,-1,-1,x]
    - 31696/27*Pi^2*G[-1,0,-1,0,0,x]*Zeta[3]
    + 3536/3*Pi^2*G[-1,0,-1,0,-1,0,0,0,x]
    - 560*Pi^2*G[-1,0,-1,0,-1,0,0,-1,x]
    - 856*Pi^2*G[-1,0,-1,0,-1,0,-1,0,x]
    + 3192*Pi^2*G[-1,0,-1,0,-1,0,-1,-1,x]
    - 1108/3*Pi^2*G[-1,0,-1,0,-1,-1,0,0,x]
    + 1932*Pi^2*G[-1,0,-1,0,-1,-1,0,-1,x]
    - 236*Pi^2*G[-1,0,-1,0,-1,-1,-1,0,x]
    - 4972*Pi^2*G[-1,0,-1,0,-1,-1,-1,-1,x]
    + 1780*Pi^2*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 25024/9*Pi^2*G[-1,0,-1,-1,0,0,0,0,x]
    - 992*Pi^2*G[-1,0,-1,-1,0,0,0,-1,x]
    - 1508*Pi^2*G[-1,0,-1,-1,0,0,-1,0,x]
    + 3884*Pi^2*G[-1,0,-1,-1,0,0,-1,-1,x]
    - 1124*Pi^2*G[-1,0,-1,-1,0,-1,0,0,x]
    + 2412*Pi^2*G[-1,0,-1,-1,0,-1,0,-1,x]
    + 124*Pi^2*G[-1,0,-1,-1,0,-1,-1,0,x]
    - 2628*Pi^2*G[-1,0,-1,-1,0,-1,-1,-1,x]
    + 5192/9*Pi^2*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 6256/9*Pi^2*G[-1,0,-1,-1,-1,0,0,0,x]
    - 256*Pi^2*G[-1,0,-1,-1,-1,0,0,-1,x]
    - 100*Pi^2*G[-1,0,-1,-1,-1,0,-1,0,x]
    - 660*Pi^2*G[-1,0,-1,-1,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,0,-1,-1,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,0,-1,-1,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,0,-1,-1,-1,-1,-1,-1,x]
    - 90*Pi^2*G[-1,0,-1,-1,-1,x]*Zeta[3]
    - 98314/45*Pi^2*G[-1,0,-1,x]*Zeta[5]
    + 52478/81*Pi^2*G[-1,0,x]*Zeta[3]^2
    - 29696/27*Pi^2*G[-1,-1,0,0,0,0,0,0,x]
    + 3688/3*Pi^2*G[-1,-1,0,0,0,0,0,-1,x]
    - 1324/3*Pi^2*G[-1,-1,0,0,0,0,-1,0,x]
    + 7748/3*Pi^2*G[-1,-1,0,0,0,0,-1,-1,x]
    - 2684/9*Pi^2*G[-1,-1,0,0,0,-1,0,0,x]
    + 960*Pi^2*G[-1,-1,0,0,0,-1,0,-1,x]
    + 1828/3*Pi^2*G[-1,-1,0,0,0,-1,-1,0,x]
    + 964/3*Pi^2*G[-1,-1,0,0,0,-1,-1,-1,x]
    - 93904/81*Pi^2*G[-1,-1,0,0,0,x]*Zeta[3]
    - 112/9*Pi^2*G[-1,-1,0,0,-1,0,0,0,x]
    + 952*Pi^2*G[-1,-1,0,0,-1,0,0,-1,x]
    + 1192/3*Pi^2*G[-1,-1,0,0,-1,0,-1,0,x]
    - 536*Pi^2*G[-1,-1,0,0,-1,0,-1,-1,x]
    + 6668/9*Pi^2*G[-1,-1,0,0,-1,-1,0,0,x]
    - 764*Pi^2*G[-1,-1,0,0,-1,-1,0,-1,x]
    + 72*Pi^2*G[-1,-1,0,0,-1,-1,-1,0,x]
    - 2344/3*Pi^2*G[-1,-1,0,0,-1,-1,-1,-1,x]
    - 2296/3*Pi^2*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 2368/9*Pi^2*G[-1,-1,0,-1,0,0,0,0,x]
    + 528*Pi^2*G[-1,-1,0,-1,0,0,0,-1,x]
    + 300*Pi^2*G[-1,-1,0,-1,0,0,-1,0,x]
    - 228*Pi^2*G[-1,-1,0,-1,0,0,-1,-1,x]
    + 884/3*Pi^2*G[-1,-1,0,-1,0,-1,0,0,x]
    + 156*Pi^2*G[-1,-1,0,-1,0,-1,0,-1,x]
    + 52*Pi^2*G[-1,-1,0,-1,0,-1,-1,0,x]
    - 1420*Pi^2*G[-1,-1,0,-1,0,-1,-1,-1,x]
    - 1760/9*Pi^2*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 6256/9*Pi^2*G[-1,-1,0,-1,-1,0,0,0,x]
    - 160*Pi^2*G[-1,-1,0,-1,-1,0,0,-1,x]
    - 132*Pi^2*G[-1,-1,0,-1,-1,0,-1,0,x]
    - 564*Pi^2*G[-1,-1,0,-1,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,-1,0,-1,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,-1,0,-1,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,0,-1,-1,-1,-1,-1,x]
    - 26*Pi^2*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 1014*Pi^2*G[-1,-1,0,x]*Zeta[5]
    - 7424/27*Pi^2*G[-1,-1,-1,0,0,0,0,0,x]
    + 944/3*Pi^2*G[-1,-1,-1,0,0,0,0,-1,x]
    - 212/3*Pi^2*G[-1,-1,-1,0,0,0,-1,0,x]
    + 1612/3*Pi^2*G[-1,-1,-1,0,0,0,-1,-1,x]
    - 28/9*Pi^2*G[-1,-1,-1,0,0,-1,0,0,x]
    + 164*Pi^2*G[-1,-1,-1,0,0,-1,0,-1,x]
    + 136*Pi^2*G[-1,-1,-1,0,0,-1,-1,0,x]
    - 424/3*Pi^2*G[-1,-1,-1,0,0,-1,-1,-1,x]
    - 23476/81*Pi^2*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 592/9*Pi^2*G[-1,-1,-1,0,-1,0,0,0,x]
    + 168*Pi^2*G[-1,-1,-1,0,-1,0,0,-1,x]
    + 84*Pi^2*G[-1,-1,-1,0,-1,0,-1,0,x]
    - 316*Pi^2*G[-1,-1,-1,0,-1,0,-1,-1,x]
    + 1564/9*Pi^2*G[-1,-1,-1,0,-1,-1,0,0,x]
    - 240*Pi^2*G[-1,-1,-1,0,-1,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,-1,0,-1,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,0,-1,-1,-1,-1,x]
    - 574/3*Pi^2*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 1856/27*Pi^2*G[-1,-1,-1,-1,0,0,0,0,x]
    + 244/3*Pi^2*G[-1,-1,-1,-1,0,0,0,-1,x]
    - 8/3*Pi^2*G[-1,-1,-1,-1,0,0,-1,0,x]
    + 200/3*Pi^2*G[-1,-1,-1,-1,0,0,-1,-1,x]
    + 148/9*Pi^2*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 16*Pi^2*G[-1,-1,-1,-1,0,-1,0,-1,x]
    + 82/3*Pi^2*G[-1,-1,-1,-1,0,-1,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,-1,0,-1,-1,-1,x]
    - 2134/27*Pi^2*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 464/27*Pi^2*G[-1,-1,-1,-1,-1,0,0,0,x]
    + 44/3*Pi^2*G[-1,-1,-1,-1,-1,0,0,-1,x]
    + 2/3*Pi^2*G[-1,-1,-1,-1,-1,0,-1,0,x]
    + 82/3*Pi^2*G[-1,-1,-1,-1,-1,0,-1,-1,x]
    - 116/27*Pi^2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    + 22/3*Pi^2*G[-1,-1,-1,-1,-1,-1,0,-1,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,0,x]
    - 5/9*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,-1,x]
    - 23/3*Pi^2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 3481/27*Pi^2*G[-1,-1,-1,x]*Zeta[5]
    - 4244/81*Pi^2*G[-1,-1,x]*Zeta[3]^2
    + 4033709/378*Pi^2*G[-1,x]*Zeta[7]
    - 9205/3*Pi^2*MZV[3,5]
    - 402971/27*Pi^2*Zeta[3]*Zeta[5]
    - 46/15*Pi^4*G[0,0,0,0,0,-1,x]
    + 58/15*Pi^4*G[0,0,0,0,-1,0,x]
    + 674/45*Pi^4*G[0,0,0,0,-1,-1,x]
    - 914/135*Pi^4*G[0,0,0,-1,0,0,x]
    + 679/45*Pi^4*G[0,0,0,-1,0,-1,x]
    - 826/45*Pi^4*G[0,0,0,-1,-1,0,x]
    + 1384/5*Pi^4*G[0,0,0,-1,-1,-1,x]
    + 1936/27*Pi^4*G[0,0,-1,0,0,0,x]
    + 1304/15*Pi^4*G[0,0,-1,0,0,-1,x]
    + 368/9*Pi^4*G[0,0,-1,0,-1,0,x]
    + 11014/45*Pi^4*G[0,0,-1,0,-1,-1,x]
    + 15932/135*Pi^4*G[0,0,-1,-1,0,0,x]
    + 5666/45*Pi^4*G[0,0,-1,-1,0,-1,x]
    + 70/9*Pi^4*G[0,0,-1,-1,-1,0,x]
    - 29143/90*Pi^4*G[0,0,-1,-1,-1,-1,x]
    + 6386/27*Pi^4*G[0,0,-1,x]*Zeta[3]
    + 18112/135*Pi^4*G[0,-1,0,0,0,0,x]
    - 202*Pi^4*G[0,-1,0,0,0,-1,x]
    - 296/5*Pi^4*G[0,-1,0,0,-1,0,x]
    - 1351/15*Pi^4*G[0,-1,0,0,-1,-1,x]
    + 212/5*Pi^4*G[0,-1,0,-1,0,0,x]
    + 1349/15*Pi^4*G[0,-1,0,-1,0,-1,x]
    + 356/15*Pi^4*G[0,-1,0,-1,-1,0,x]
    - 2843/6*Pi^4*G[0,-1,0,-1,-1,-1,x]
    - 1573/15*Pi^4*G[0,-1,0,x]*Zeta[3]
    + 40216/135*Pi^4*G[0,-1,-1,0,0,0,x]
    - 5881/15*Pi^4*G[0,-1,-1,0,0,-1,x]
    - 1304/15*Pi^4*G[0,-1,-1,0,-1,0,x]
    - 2563/10*Pi^4*G[0,-1,-1,0,-1,-1,x]
    + 11278/135*Pi^4*G[0,-1,-1,-1,0,0,x]
    - 1143/10*Pi^4*G[0,-1,-1,-1,0,-1,x]
    + 758/45*Pi^4*G[0,-1,-1,-1,-1,0,x]
    + 273/20*Pi^4*G[0,-1,-1,-1,-1,-1,x]
    - 76609/270*Pi^4*G[0,-1,-1,x]*Zeta[3]
    - 382481/810*Pi^4*G[0,x]*Zeta[5]
    - 281216/405*Pi^4*G[-1,0,0,0,0,0,x]
    - 2071/15*Pi^4*G[-1,0,0,0,0,-1,x]
    - 2201/5*Pi^4*G[-1,0,0,0,-1,0,x]
    + 39259/45*Pi^4*G[-1,0,0,0,-1,-1,x]
    - 6932/27*Pi^4*G[-1,0,0,-1,0,0,x]
    + 2740/9*Pi^4*G[-1,0,0,-1,0,-1,x]
    + 9383/45*Pi^4*G[-1,0,0,-1,-1,0,x]
    - 1736/45*Pi^4*G[-1,0,0,-1,-1,-1,x]
    - 64928/243*Pi^4*G[-1,0,0,x]*Zeta[3]
    - 10976/135*Pi^4*G[-1,0,-1,0,0,0,x]
    + 1019/5*Pi^4*G[-1,0,-1,0,0,-1,x]
    + 503/5*Pi^4*G[-1,0,-1,0,-1,0,x]
    - 6649/15*Pi^4*G[-1,0,-1,0,-1,-1,x]
    + 6344/27*Pi^4*G[-1,0,-1,-1,0,0,x]
    - 1327/3*Pi^4*G[-1,0,-1,-1,0,-1,x]
    + 2387/45*Pi^4*G[-1,0,-1,-1,-1,0,x]
    + 275/6*Pi^4*G[-1,0,-1,-1,-1,-1,x]
    - 48218/135*Pi^4*G[-1,0,-1,x]*Zeta[3]
    - 70304/405*Pi^4*G[-1,-1,0,0,0,0,x]
    + 257/15*Pi^4*G[-1,-1,0,0,0,-1,x]
    - 599/9*Pi^4*G[-1,-1,0,0,-1,0,x]
    + 5968/45*Pi^4*G[-1,-1,0,0,-1,-1,x]
    - 2744/135*Pi^4*G[-1,-1,0,-1,0,0,x]
    - 301/15*Pi^4*G[-1,-1,0,-1,0,-1,x]
    + 1979/45*Pi^4*G[-1,-1,0,-1,-1,0,x]
    + 275/6*Pi^4*G[-1,-1,0,-1,-1,-1,x]
    - 35867/405*Pi^4*G[-1,-1,0,x]*Zeta[3]
    - 17576/405*Pi^4*G[-1,-1,-1,0,0,0,x]
    + 44/9*Pi^4*G[-1,-1,-1,0,0,-1,x]
    - 43/5*Pi^4*G[-1,-1,-1,0,-1,0,x]
    + 275/6*Pi^4*G[-1,-1,-1,0,-1,-1,x]
    - 4394/405*Pi^4*G[-1,-1,-1,-1,0,0,x]
    + 263/30*Pi^4*G[-1,-1,-1,-1,0,-1,x]
    - 259/135*Pi^4*G[-1,-1,-1,-1,-1,0,x]
    - 23/20*Pi^4*G[-1,-1,-1,-1,-1,-1,x]
    - 1843/810*Pi^4*G[-1,-1,-1,x]*Zeta[3]
    + 1488031/4050*Pi^4*G[-1,x]*Zeta[5]
    - 4185017/14580*Pi^4*Zeta[3]^2
    + 271/21*Pi^6*G[0,0,0,-1,x]
    - 2777/567*Pi^6*G[0,0,-1,0,x]
    - 40321/1890*Pi^6*G[0,0,-1,-1,x]
    + 17662/2835*Pi^6*G[0,-1,0,0,x]
    - 8054/945*Pi^6*G[0,-1,0,-1,x]
    + 74201/1890*Pi^6*G[0,-1,-1,0,x]
    + 45511/1890*Pi^6*G[0,-1,-1,-1,x]
    - 32618/1701*Pi^6*G[0,x]*Zeta[3]
    - 231584/2835*Pi^6*G[-1,0,0,0,x]
    - 11047/1890*Pi^6*G[-1,0,0,-1,x]
    - 9271/567*Pi^6*G[-1,0,-1,0,x]
    + 38105/378*Pi^6*G[-1,0,-1,-1,x]
    - 57896/2835*Pi^6*G[-1,-1,0,0,x]
    + 8473/630*Pi^6*G[-1,-1,0,-1,x]
    - 12676/2835*Pi^6*G[-1,-1,-1,0,x]
    - 859/405*Pi^6*G[-1,-1,-1,-1,x]
    - 59107/2430*Pi^6*G[-1,x]*Zeta[3]
    + 427807/32400*Pi^8*G[0,-1,x]
    - 9392141/3402000*Pi^8*G[-1,0,x]
    - 296791/340200*Pi^8*G[-1,-1,x]
    - 1604266/27*Zeta[3]*Zeta[7]
    - 390179519/6300*Zeta[5]^2
  }, -8, 3, 1],
5 -> SeriesData[eps, 0, {
  (* eps^-10 *)
    16/225
  ,
  (* eps^-9 *)
    7/80*G[0,x]
  ,
  (* eps^-8 *)
    - 103/1440*Pi^2
  ,
  (* eps^-7 *)
    - 35/144*G[-1,0,0,x]
    + 91/576*Pi^2*G[0,x]
    - 35/288*Pi^2*G[-1,x]
    - 2821/2160*Zeta[3]
  ,
  (* eps^-6 *)
    7/4*G[0,-1,0,0,x]
    - 133/48*G[0,x]*Zeta[3]
    - 175/144*G[-1,0,0,0,x]
    - 35/144*G[-1,-1,0,0,x]
    - 35/144*G[-1,x]*Zeta[3]
    + 7/8*Pi^2*G[0,-1,x]
    - 35/216*Pi^2*G[-1,0,x]
    - 35/288*Pi^2*G[-1,-1,x]
    - 3593/17280*Pi^4
  ,
  (* eps^-5 *)
    - 7/3*G[0,0,-1,0,0,x]
    + 35/4*G[0,-1,0,0,0,x]
    + 49/12*G[0,-1,-1,0,0,x]
    + 49/12*G[0,-1,x]*Zeta[3]
    - 875/144*G[-1,0,0,0,0,x]
    + 155/36*G[-1,0,-1,0,0,x]
    - 115/12*G[-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,x]*Zeta[3]
    - 7/6*Pi^2*G[0,0,-1,x]
    + 7/9*Pi^2*G[0,-1,0,x]
    + 49/24*Pi^2*G[0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,0,0,x]
    + 155/72*Pi^2*G[-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,x]
    + 37621/8640*Pi^2*Zeta[3]
    + 7043/23040*Pi^4*G[0,x]
    - 4279/10368*Pi^4*G[-1,x]
    + 40781/3600*Zeta[5]
  ,
  (* eps^-4 *)
    10/3*G[0,0,0,-1,0,0,x]
    - 35/3*G[0,0,-1,0,0,0,x]
    - 49/3*G[0,0,-1,-1,0,0,x]
    - 49/3*G[0,0,-1,x]*Zeta[3]
    + 175/4*G[0,-1,0,0,0,0,x]
    - 50/3*G[0,-1,0,-1,0,0,x]
    + 52*G[0,-1,0,x]*Zeta[3]
    + 245/12*G[0,-1,-1,0,0,0,x]
    + 7/4*G[0,-1,-1,-1,0,0,x]
    + 7/4*G[0,-1,-1,x]*Zeta[3]
    - 4693/80*G[0,x]*Zeta[5]
    - 4375/144*G[-1,0,0,0,0,0,x]
    + 35/3*G[-1,0,0,-1,0,0,x]
    - 21215/432*G[-1,0,0,x]*Zeta[3]
    + 775/36*G[-1,0,-1,0,0,0,x]
    + 575/36*G[-1,0,-1,-1,0,0,x]
    + 575/36*G[-1,0,-1,x]*Zeta[3]
    - 875/144*G[-1,-1,0,0,0,0,x]
    + 155/36*G[-1,-1,0,-1,0,0,x]
    - 115/12*G[-1,-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,-1,x]*Zeta[3]
    + 1645/144*G[-1,x]*Zeta[5]
    + 5/3*Pi^2*G[0,0,0,-1,x]
    + 7/9*Pi^2*G[0,0,-1,0,x]
    - 49/6*Pi^2*G[0,0,-1,-1,x]
    + 1015/144*Pi^2*G[0,-1,0,0,x]
    - 25/3*Pi^2*G[0,-1,0,-1,x]
    + 28/9*Pi^2*G[0,-1,-1,0,x]
    + 7/8*Pi^2*G[0,-1,-1,-1,x]
    - 12485/1728*Pi^2*G[0,x]*Zeta[3]
    - 12925/1728*Pi^2*G[-1,0,0,0,x]
    + 35/6*Pi^2*G[-1,0,0,-1,x]
    + 25/27*Pi^2*G[-1,0,-1,0,x]
    + 575/72*Pi^2*G[-1,0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,-1,0,0,x]
    + 155/72*Pi^2*G[-1,-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,-1,x]
    - 6535/1728*Pi^2*G[-1,x]*Zeta[3]
    + 9101/4320*Pi^4*G[0,-1,x]
    - 79/96*Pi^4*G[-1,0,x]
    - 4279/10368*Pi^4*G[-1,-1,x]
    - 32881027/43545600*Pi^6
    + 10747/6480*Zeta[3]^2
  ,
  (* eps^-3 *)
    8/3*G[0,0,0,0,-1,0,0,x]
    + 50/3*G[0,0,0,-1,0,0,0,x]
    + 100/3*G[0,0,0,-1,-1,0,0,x]
    + 100/3*G[0,0,0,-1,x]*Zeta[3]
    - 175/3*G[0,0,-1,0,0,0,0,x]
    + 56/3*G[0,0,-1,0,-1,0,0,x]
    - 146/3*G[0,0,-1,0,x]*Zeta[3]
    - 245/3*G[0,0,-1,-1,0,0,0,x]
    - 211/3*G[0,0,-1,-1,-1,0,0,x]
    - 211/3*G[0,0,-1,-1,x]*Zeta[3]
    + 875/4*G[0,-1,0,0,0,0,0,x]
    + 10/3*G[0,-1,0,0,-1,0,0,x]
    + 2455/12*G[0,-1,0,0,x]*Zeta[3]
    - 250/3*G[0,-1,0,-1,0,0,0,x]
    - 332/3*G[0,-1,0,-1,-1,0,0,x]
    - 332/3*G[0,-1,0,-1,x]*Zeta[3]
    + 1225/12*G[0,-1,-1,0,0,0,0,x]
    - 200/3*G[0,-1,-1,0,-1,0,0,x]
    + 138*G[0,-1,-1,0,x]*Zeta[3]
    + 35/4*G[0,-1,-1,-1,0,0,0,x]
    + 49/12*G[0,-1,-1,-1,-1,0,0,x]
    + 49/12*G[0,-1,-1,-1,x]*Zeta[3]
    + 289/12*G[0,-1,x]*Zeta[5]
    + 1115/288*G[0,x]*Zeta[3]^2
    - 21875/144*G[-1,0,0,0,0,0,0,x]
    + 80*G[-1,0,0,0,-1,0,0,x]
    - 106075/432*G[-1,0,0,0,x]*Zeta[3]
    + 175/3*G[-1,0,0,-1,0,0,0,x]
    + 145/3*G[-1,0,0,-1,-1,0,0,x]
    + 145/3*G[-1,0,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,0,-1,0,0,0,0,x]
    - 122/9*G[-1,0,-1,0,-1,0,0,x]
    + 308/3*G[-1,0,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,0,-1,-1,0,0,0,x]
    + 155/36*G[-1,0,-1,-1,-1,0,0,x]
    + 155/36*G[-1,0,-1,-1,x]*Zeta[3]
    - 2743/12*G[-1,0,x]*Zeta[5]
    - 4375/144*G[-1,-1,0,0,0,0,0,x]
    + 35/3*G[-1,-1,0,0,-1,0,0,x]
    - 21215/432*G[-1,-1,0,0,x]*Zeta[3]
    + 775/36*G[-1,-1,0,-1,0,0,0,x]
    + 575/36*G[-1,-1,0,-1,-1,0,0,x]
    + 575/36*G[-1,-1,0,-1,x]*Zeta[3]
    - 875/144*G[-1,-1,-1,0,0,0,0,x]
    + 155/36*G[-1,-1,-1,0,-1,0,0,x]
    - 115/12*G[-1,-1,-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,-1,-1,x]*Zeta[3]
    + 1645/144*G[-1,-1,x]*Zeta[5]
    - 37667/432*G[-1,x]*Zeta[3]^2
    + 4/3*Pi^2*G[0,0,0,0,-1,x]
    - 25/9*Pi^2*G[0,0,0,-1,0,x]
    + 50/3*Pi^2*G[0,0,0,-1,-1,x]
    + 95/36*Pi^2*G[0,0,-1,0,0,x]
    + 28/3*Pi^2*G[0,0,-1,0,-1,x]
    - 17/9*Pi^2*G[0,0,-1,-1,0,x]
    - 211/6*Pi^2*G[0,0,-1,-1,-1,x]
    + 5075/144*Pi^2*G[0,-1,0,0,0,x]
    + 5/3*Pi^2*G[0,-1,0,0,-1,x]
    + 41/9*Pi^2*G[0,-1,0,-1,0,x]
    - 166/3*Pi^2*G[0,-1,0,-1,-1,x]
    + 3515/144*Pi^2*G[0,-1,-1,0,0,x]
    - 100/3*Pi^2*G[0,-1,-1,0,-1,x]
    + 7/9*Pi^2*G[0,-1,-1,-1,0,x]
    + 49/24*Pi^2*G[0,-1,-1,-1,-1,x]
    - 211/16*Pi^2*G[0,-1,x]*Zeta[3]
    - 64625/1728*Pi^2*G[-1,0,0,0,0,x]
    + 40*Pi^2*G[-1,0,0,0,-1,x]
    + 5/3*Pi^2*G[-1,0,0,-1,0,x]
    + 145/6*Pi^2*G[-1,0,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,0,-1,0,0,x]
    - 61/9*Pi^2*G[-1,0,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,0,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,0,-1,-1,-1,x]
    - 54751/1296*Pi^2*G[-1,0,x]*Zeta[3]
    - 12925/1728*Pi^2*G[-1,-1,0,0,0,x]
    + 35/6*Pi^2*G[-1,-1,0,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,0,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,-1,-1,0,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,-1,-1,x]
    - 6535/1728*Pi^2*G[-1,-1,x]*Zeta[3]
    + 8247/64*Pi^2*Zeta[5]
    - 1519/1080*Pi^4*G[0,0,-1,x]
    + 217/135*Pi^4*G[0,-1,0,x]
    + 26969/4320*Pi^4*G[0,-1,-1,x]
    - 81077/13824*Pi^4*G[-1,0,0,x]
    + 59939/12960*Pi^4*G[-1,0,-1,x]
    - 79/96*Pi^4*G[-1,-1,0,x]
    - 4279/10368*Pi^4*G[-1,-1,-1,x]
    + 13060013/1036800*Pi^4*Zeta[3]
    + 220823/645120*Pi^6*G[0,x]
    - 3650821/2903040*Pi^6*G[-1,x]
    + 389609/5040*Zeta[7]
  ,
  (* eps^-2 *)
    - 32/3*G[0,0,0,0,0,-1,0,0,x]
    + 40/3*G[0,0,0,0,-1,0,0,0,x]
    + 62/3*G[0,0,0,0,-1,-1,0,0,x]
    + 62/3*G[0,0,0,0,-1,x]*Zeta[3]
    + 250/3*G[0,0,0,-1,0,0,0,0,x]
    - 56/3*G[0,0,0,-1,0,-1,0,0,x]
    - 142/3*G[0,0,0,-1,0,x]*Zeta[3]
    + 500/3*G[0,0,0,-1,-1,0,0,0,x]
    + 754/3*G[0,0,0,-1,-1,-1,0,0,x]
    + 754/3*G[0,0,0,-1,-1,x]*Zeta[3]
    - 875/3*G[0,0,-1,0,0,0,0,0,x]
    - 100/3*G[0,0,-1,0,0,-1,0,0,x]
    - 565/9*G[0,0,-1,0,0,x]*Zeta[3]
    + 280/3*G[0,0,-1,0,-1,0,0,0,x]
    + 398/3*G[0,0,-1,0,-1,-1,0,0,x]
    + 398/3*G[0,0,-1,0,-1,x]*Zeta[3]
    - 1225/3*G[0,0,-1,-1,0,0,0,0,x]
    + 152/3*G[0,0,-1,-1,0,-1,0,0,x]
    - 950/3*G[0,0,-1,-1,0,x]*Zeta[3]
    - 1055/3*G[0,0,-1,-1,-1,0,0,0,x]
    - 409/3*G[0,0,-1,-1,-1,-1,0,0,x]
    - 409/3*G[0,0,-1,-1,-1,x]*Zeta[3]
    - 206*G[0,0,-1,x]*Zeta[5]
    + 4375/4*G[0,-1,0,0,0,0,0,0,x]
    - 148/3*G[0,-1,0,0,0,-1,0,0,x]
    + 12275/12*G[0,-1,0,0,0,x]*Zeta[3]
    + 50/3*G[0,-1,0,0,-1,0,0,0,x]
    - 344/3*G[0,-1,0,0,-1,-1,0,0,x]
    - 344/3*G[0,-1,0,0,-1,x]*Zeta[3]
    - 1250/3*G[0,-1,0,-1,0,0,0,0,x]
    + 132*G[0,-1,0,-1,0,-1,0,0,x]
    - 1334/3*G[0,-1,0,-1,0,x]*Zeta[3]
    - 1660/3*G[0,-1,0,-1,-1,0,0,0,x]
    - 1118/3*G[0,-1,0,-1,-1,-1,0,0,x]
    - 1118/3*G[0,-1,0,-1,-1,x]*Zeta[3]
    + 3667/3*G[0,-1,0,x]*Zeta[5]
    + 6125/12*G[0,-1,-1,0,0,0,0,0,x]
    - 410/3*G[0,-1,-1,0,0,-1,0,0,x]
    + 22105/36*G[0,-1,-1,0,0,x]*Zeta[3]
    - 1000/3*G[0,-1,-1,0,-1,0,0,0,x]
    - 398/3*G[0,-1,-1,0,-1,-1,0,0,x]
    - 398/3*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 175/4*G[0,-1,-1,-1,0,0,0,0,x]
    - 50/3*G[0,-1,-1,-1,0,-1,0,0,x]
    + 52*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 245/12*G[0,-1,-1,-1,-1,0,0,0,x]
    + 7/4*G[0,-1,-1,-1,-1,-1,0,0,x]
    + 7/4*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 1447/4*G[0,-1,-1,x]*Zeta[5]
    + 25297/36*G[0,-1,x]*Zeta[3]^2
    - 28571/16*G[0,x]*Zeta[7]
    - 109375/144*G[-1,0,0,0,0,0,0,0,x]
    + 382*G[-1,0,0,0,0,-1,0,0,x]
    - 530375/432*G[-1,0,0,0,0,x]*Zeta[3]
    + 400*G[-1,0,0,0,-1,0,0,0,x]
    + 510*G[-1,0,0,0,-1,-1,0,0,x]
    + 510*G[-1,0,0,0,-1,x]*Zeta[3]
    + 875/3*G[-1,0,0,-1,0,0,0,0,x]
    + 584/3*G[-1,0,0,-1,0,-1,0,0,x]
    + 182/3*G[-1,0,0,-1,0,x]*Zeta[3]
    + 725/3*G[-1,0,0,-1,-1,0,0,0,x]
    - 625/3*G[-1,0,0,-1,-1,-1,0,0,x]
    - 625/3*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 160315/144*G[-1,0,0,x]*Zeta[5]
    + 19375/36*G[-1,0,-1,0,0,0,0,0,x]
    + 178*G[-1,0,-1,0,0,-1,0,0,x]
    + 38219/108*G[-1,0,-1,0,0,x]*Zeta[3]
    - 610/9*G[-1,0,-1,0,-1,0,0,0,x]
    - 2792/9*G[-1,0,-1,0,-1,-1,0,0,x]
    - 2792/9*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 14375/36*G[-1,0,-1,-1,0,0,0,0,x]
    - 2372/9*G[-1,0,-1,-1,0,-1,0,0,x]
    + 1598/3*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 775/36*G[-1,0,-1,-1,-1,0,0,0,x]
    + 575/36*G[-1,0,-1,-1,-1,-1,0,0,x]
    + 575/36*G[-1,0,-1,-1,-1,x]*Zeta[3]
    + 4415/36*G[-1,0,-1,x]*Zeta[5]
    - 17371/36*G[-1,0,x]*Zeta[3]^2
    - 21875/144*G[-1,-1,0,0,0,0,0,0,x]
    + 80*G[-1,-1,0,0,0,-1,0,0,x]
    - 106075/432*G[-1,-1,0,0,0,x]*Zeta[3]
    + 175/3*G[-1,-1,0,0,-1,0,0,0,x]
    + 145/3*G[-1,-1,0,0,-1,-1,0,0,x]
    + 145/3*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,-1,0,-1,0,0,0,0,x]
    - 122/9*G[-1,-1,0,-1,0,-1,0,0,x]
    + 308/3*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,-1,0,-1,-1,0,0,0,x]
    + 155/36*G[-1,-1,0,-1,-1,-1,0,0,x]
    + 155/36*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 2743/12*G[-1,-1,0,x]*Zeta[5]
    - 4375/144*G[-1,-1,-1,0,0,0,0,0,x]
    + 35/3*G[-1,-1,-1,0,0,-1,0,0,x]
    - 21215/432*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 775/36*G[-1,-1,-1,0,-1,0,0,0,x]
    + 575/36*G[-1,-1,-1,0,-1,-1,0,0,x]
    + 575/36*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 875/144*G[-1,-1,-1,-1,0,0,0,0,x]
    + 155/36*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 115/12*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,-1,-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1645/144*G[-1,-1,-1,x]*Zeta[5]
    - 37667/432*G[-1,-1,x]*Zeta[3]^2
    + 75955/144*G[-1,x]*Zeta[7]
    + 21694/75*MZV[3,5]
    - 16/3*Pi^2*G[0,0,0,0,0,-1,x]
    - 11/9*Pi^2*G[0,0,0,0,-1,0,x]
    + 31/3*Pi^2*G[0,0,0,0,-1,-1,x]
    - 211/18*Pi^2*G[0,0,0,-1,0,0,x]
    - 28/3*Pi^2*G[0,0,0,-1,0,-1,x]
    - 127/9*Pi^2*G[0,0,0,-1,-1,0,x]
    + 377/3*Pi^2*G[0,0,0,-1,-1,-1,x]
    + 475/36*Pi^2*G[0,0,-1,0,0,0,x]
    - 50/3*Pi^2*G[0,0,-1,0,0,-1,x]
    - 59/9*Pi^2*G[0,0,-1,0,-1,0,x]
    + 199/3*Pi^2*G[0,0,-1,0,-1,-1,x]
    - 655/36*Pi^2*G[0,0,-1,-1,0,0,x]
    + 76/3*Pi^2*G[0,0,-1,-1,0,-1,x]
    - 323/9*Pi^2*G[0,0,-1,-1,-1,0,x]
    - 409/6*Pi^2*G[0,0,-1,-1,-1,-1,x]
    + 1453/12*Pi^2*G[0,0,-1,x]*Zeta[3]
    + 25375/144*Pi^2*G[0,-1,0,0,0,0,x]
    - 74/3*Pi^2*G[0,-1,0,0,0,-1,x]
    + 197/9*Pi^2*G[0,-1,0,0,-1,0,x]
    - 172/3*Pi^2*G[0,-1,0,0,-1,-1,x]
    + 23/18*Pi^2*G[0,-1,0,-1,0,0,x]
    + 66*Pi^2*G[0,-1,0,-1,0,-1,x]
    - 271/9*Pi^2*G[0,-1,0,-1,-1,0,x]
    - 559/3*Pi^2*G[0,-1,0,-1,-1,-1,x]
    + 1996/27*Pi^2*G[0,-1,0,x]*Zeta[3]
    + 17575/144*Pi^2*G[0,-1,-1,0,0,0,x]
    - 205/3*Pi^2*G[0,-1,-1,0,0,-1,x]
    - 301/9*Pi^2*G[0,-1,-1,0,-1,0,x]
    - 199/3*Pi^2*G[0,-1,-1,0,-1,-1,x]
    + 1015/144*Pi^2*G[0,-1,-1,-1,0,0,x]
    - 25/3*Pi^2*G[0,-1,-1,-1,0,-1,x]
    + 28/9*Pi^2*G[0,-1,-1,-1,-1,0,x]
    + 7/8*Pi^2*G[0,-1,-1,-1,-1,-1,x]
    + 4729/144*Pi^2*G[0,-1,-1,x]*Zeta[3]
    - 118609/576*Pi^2*G[0,x]*Zeta[5]
    - 323125/1728*Pi^2*G[-1,0,0,0,0,0,x]
    + 191*Pi^2*G[-1,0,0,0,0,-1,x]
    - 55/3*Pi^2*G[-1,0,0,0,-1,0,x]
    + 255*Pi^2*G[-1,0,0,0,-1,-1,x]
    + 541/36*Pi^2*G[-1,0,0,-1,0,0,x]
    + 292/3*Pi^2*G[-1,0,0,-1,0,-1,x]
    + 75*Pi^2*G[-1,0,0,-1,-1,0,x]
    - 625/6*Pi^2*G[-1,0,0,-1,-1,-1,x]
    - 1046957/5184*Pi^2*G[-1,0,0,x]*Zeta[3]
    + 25405/432*Pi^2*G[-1,0,-1,0,0,0,x]
    + 89*Pi^2*G[-1,0,-1,0,0,-1,x]
    + 1091/27*Pi^2*G[-1,0,-1,0,-1,0,x]
    - 1396/9*Pi^2*G[-1,0,-1,0,-1,-1,x]
    + 42581/432*Pi^2*G[-1,0,-1,-1,0,0,x]
    - 1186/9*Pi^2*G[-1,0,-1,-1,0,-1,x]
    + 25/27*Pi^2*G[-1,0,-1,-1,-1,0,x]
    + 575/72*Pi^2*G[-1,0,-1,-1,-1,-1,x]
    - 27173/432*Pi^2*G[-1,0,-1,x]*Zeta[3]
    - 64625/1728*Pi^2*G[-1,-1,0,0,0,0,x]
    + 40*Pi^2*G[-1,-1,0,0,0,-1,x]
    + 5/3*Pi^2*G[-1,-1,0,0,-1,0,x]
    + 145/6*Pi^2*G[-1,-1,0,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,-1,0,-1,0,0,x]
    - 61/9*Pi^2*G[-1,-1,0,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,-1,0,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,-1,0,-1,-1,-1,x]
    - 54751/1296*Pi^2*G[-1,-1,0,x]*Zeta[3]
    - 12925/1728*Pi^2*G[-1,-1,-1,0,0,0,x]
    + 35/6*Pi^2*G[-1,-1,-1,0,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,-1,0,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,-1,0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,-1,-1,-1,0,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,-1,-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,-1,-1,-1,x]
    - 6535/1728*Pi^2*G[-1,-1,-1,x]*Zeta[3]
    + 17143/576*Pi^2*G[-1,x]*Zeta[5]
    - 751033/6480*Pi^2*Zeta[3]^2
    + 2771/540*Pi^4*G[0,0,0,-1,x]
    + 251/90*Pi^4*G[0,0,-1,0,x]
    - 2201/216*Pi^4*G[0,0,-1,-1,x]
    + 230701/17280*Pi^4*G[0,-1,0,0,x]
    - 7333/540*Pi^4*G[0,-1,0,-1,x]
    + 6097/540*Pi^4*G[0,-1,-1,0,x]
    + 9101/4320*Pi^4*G[0,-1,-1,-1,x]
    - 245945/13824*Pi^4*G[0,x]*Zeta[3]
    - 405385/13824*Pi^4*G[-1,0,0,0,x]
    + 249/40*Pi^4*G[-1,0,0,-1,x]
    - 10/3*Pi^4*G[-1,0,-1,0,x]
    + 327959/12960*Pi^4*G[-1,0,-1,-1,x]
    - 81077/13824*Pi^4*G[-1,-1,0,0,x]
    + 59939/12960*Pi^4*G[-1,-1,0,-1,x]
    - 79/96*Pi^4*G[-1,-1,-1,0,x]
    - 4279/10368*Pi^4*G[-1,-1,-1,-1,x]
    - 3029357/622080*Pi^4*G[-1,x]*Zeta[3]
    + 4021657/725760*Pi^6*G[0,-1,x]
    - 707981/241920*Pi^6*G[-1,0,x]
    - 3650821/2903040*Pi^6*G[-1,-1,x]
    - 26402286431/13063680000*Pi^8
    - 479761/270*Zeta[3]*Zeta[5]
  ,
  (* eps^-1 *)
    8/3*G[0,0,0,0,0,0,-1,0,0,x]
    - 160/3*G[0,0,0,0,0,-1,0,0,0,x]
    - 374/3*G[0,0,0,0,0,-1,-1,0,0,x]
    - 374/3*G[0,0,0,0,0,-1,x]*Zeta[3]
    + 200/3*G[0,0,0,0,-1,0,0,0,0,x]
    - 64/3*G[0,0,0,0,-1,0,-1,0,0,x]
    + 310/3*G[0,0,0,0,-1,0,x]*Zeta[3]
    + 310/3*G[0,0,0,0,-1,-1,0,0,0,x]
    + 128/3*G[0,0,0,0,-1,-1,-1,0,0,x]
    + 128/3*G[0,0,0,0,-1,-1,x]*Zeta[3]
    + 1250/3*G[0,0,0,-1,0,0,0,0,0,x]
    - 80/3*G[0,0,0,-1,0,0,-1,0,0,x]
    - 4328/9*G[0,0,0,-1,0,0,x]*Zeta[3]
    - 280/3*G[0,0,0,-1,0,-1,0,0,0,x]
    - 38/3*G[0,0,0,-1,0,-1,-1,0,0,x]
    - 38/3*G[0,0,0,-1,0,-1,x]*Zeta[3]
    + 2500/3*G[0,0,0,-1,-1,0,0,0,0,x]
    - 296/3*G[0,0,0,-1,-1,0,-1,0,0,x]
    - 82/3*G[0,0,0,-1,-1,0,x]*Zeta[3]
    + 3770/3*G[0,0,0,-1,-1,-1,0,0,0,x]
    + 4444/3*G[0,0,0,-1,-1,-1,-1,0,0,x]
    + 4444/3*G[0,0,0,-1,-1,-1,x]*Zeta[3]
    + 947*G[0,0,0,-1,x]*Zeta[5]
    - 4375/3*G[0,0,-1,0,0,0,0,0,0,x]
    - 560/3*G[0,0,-1,0,0,0,-1,0,0,x]
    - 2825/9*G[0,0,-1,0,0,0,x]*Zeta[3]
    - 500/3*G[0,0,-1,0,0,-1,0,0,0,x]
    - 1210/3*G[0,0,-1,0,0,-1,-1,0,0,x]
    - 1210/3*G[0,0,-1,0,0,-1,x]*Zeta[3]
    + 1400/3*G[0,0,-1,0,-1,0,0,0,0,x]
    - 680*G[0,0,-1,0,-1,0,-1,0,0,x]
    + 1262/3*G[0,0,-1,0,-1,0,x]*Zeta[3]
    + 1990/3*G[0,0,-1,0,-1,-1,0,0,0,x]
    + 4808/3*G[0,0,-1,0,-1,-1,-1,0,0,x]
    + 4808/3*G[0,0,-1,0,-1,-1,x]*Zeta[3]
    - 7333/3*G[0,0,-1,0,x]*Zeta[5]
    - 6125/3*G[0,0,-1,-1,0,0,0,0,0,x]
    - 892/3*G[0,0,-1,-1,0,0,-1,0,0,x]
    - 2875/9*G[0,0,-1,-1,0,0,x]*Zeta[3]
    + 760/3*G[0,0,-1,-1,0,-1,0,0,0,x]
    + 2066/3*G[0,0,-1,-1,0,-1,-1,0,0,x]
    + 2066/3*G[0,0,-1,-1,0,-1,x]*Zeta[3]
    - 5275/3*G[0,0,-1,-1,-1,0,0,0,0,x]
    + 1712/3*G[0,0,-1,-1,-1,0,-1,0,0,x]
    - 4898/3*G[0,0,-1,-1,-1,0,x]*Zeta[3]
    - 2045/3*G[0,0,-1,-1,-1,-1,0,0,0,x]
    - 571/3*G[0,0,-1,-1,-1,-1,-1,0,0,x]
    - 571/3*G[0,0,-1,-1,-1,-1,x]*Zeta[3]
    - 90*G[0,0,-1,-1,x]*Zeta[5]
    + 4283/9*G[0,0,-1,x]*Zeta[3]^2
    + 21875/4*G[0,-1,0,0,0,0,0,0,0,x]
    - 896/3*G[0,-1,0,0,0,0,-1,0,0,x]
    + 61375/12*G[0,-1,0,0,0,0,x]*Zeta[3]
    - 740/3*G[0,-1,0,0,0,-1,0,0,0,x]
    - 3562/3*G[0,-1,0,0,0,-1,-1,0,0,x]
    - 3562/3*G[0,-1,0,0,0,-1,x]*Zeta[3]
    + 250/3*G[0,-1,0,0,-1,0,0,0,0,x]
    + 1408/3*G[0,-1,0,0,-1,0,-1,0,0,x]
    - 3370/3*G[0,-1,0,0,-1,0,x]*Zeta[3]
    - 1720/3*G[0,-1,0,0,-1,-1,0,0,0,x]
    - 1166/3*G[0,-1,0,0,-1,-1,-1,0,0,x]
    - 1166/3*G[0,-1,0,0,-1,-1,x]*Zeta[3]
    + 57533/12*G[0,-1,0,0,x]*Zeta[5]
    - 6250/3*G[0,-1,0,-1,0,0,0,0,0,x]
    - 616/3*G[0,-1,0,-1,0,0,-1,0,0,x]
    - 12476/9*G[0,-1,0,-1,0,0,x]*Zeta[3]
    + 660*G[0,-1,0,-1,0,-1,0,0,0,x]
    + 1594*G[0,-1,0,-1,0,-1,-1,0,0,x]
    + 1594*G[0,-1,0,-1,0,-1,x]*Zeta[3]
    - 8300/3*G[0,-1,0,-1,-1,0,0,0,0,x]
    + 884*G[0,-1,0,-1,-1,0,-1,0,0,x]
    - 8402/3*G[0,-1,0,-1,-1,0,x]*Zeta[3]
    - 5590/3*G[0,-1,0,-1,-1,-1,0,0,0,x]
    - 2492/3*G[0,-1,0,-1,-1,-1,-1,0,0,x]
    - 2492/3*G[0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 3257/3*G[0,-1,0,-1,x]*Zeta[5]
    + 1484*G[0,-1,0,x]*Zeta[3]^2
    + 30625/12*G[0,-1,-1,0,0,0,0,0,0,x]
    - 2476/3*G[0,-1,-1,0,0,0,-1,0,0,x]
    + 110525/36*G[0,-1,-1,0,0,0,x]*Zeta[3]
    - 2050/3*G[0,-1,-1,0,0,-1,0,0,0,x]
    + 2512/3*G[0,-1,-1,0,0,-1,-1,0,0,x]
    + 2512/3*G[0,-1,-1,0,0,-1,x]*Zeta[3]
    - 5000/3*G[0,-1,-1,0,-1,0,0,0,0,x]
    + 1100*G[0,-1,-1,0,-1,0,-1,0,0,x]
    - 6818/3*G[0,-1,-1,0,-1,0,x]*Zeta[3]
    - 1990/3*G[0,-1,-1,0,-1,-1,0,0,0,x]
    - 1772/3*G[0,-1,-1,0,-1,-1,-1,0,0,x]
    - 1772/3*G[0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 14851/3*G[0,-1,-1,0,x]*Zeta[5]
    + 875/4*G[0,-1,-1,-1,0,0,0,0,0,x]
    - 110/3*G[0,-1,-1,-1,0,0,-1,0,0,x]
    + 2455/12*G[0,-1,-1,-1,0,0,x]*Zeta[3]
    - 250/3*G[0,-1,-1,-1,0,-1,0,0,0,x]
    - 452/3*G[0,-1,-1,-1,0,-1,-1,0,0,x]
    - 452/3*G[0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 1225/12*G[0,-1,-1,-1,-1,0,0,0,0,x]
    - 200/3*G[0,-1,-1,-1,-1,0,-1,0,0,x]
    + 138*G[0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 35/4*G[0,-1,-1,-1,-1,-1,0,0,0,x]
    + 49/12*G[0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 49/12*G[0,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 2831/12*G[0,-1,-1,-1,x]*Zeta[5]
    + 11405/4*G[0,-1,-1,x]*Zeta[3]^2
    + 87403/24*G[0,-1,x]*Zeta[7]
    + 480*G[0,x]*MZV[3,5]
    + 31567/48*G[0,x]*Zeta[3]*Zeta[5]
    - 546875/144*G[-1,0,0,0,0,0,0,0,0,x]
    + 1854*G[-1,0,0,0,0,0,-1,0,0,x]
    - 2651875/432*G[-1,0,0,0,0,0,x]*Zeta[3]
    + 1910*G[-1,0,0,0,0,-1,0,0,0,x]
    + 3008*G[-1,0,0,0,0,-1,-1,0,0,x]
    + 3008*G[-1,0,0,0,0,-1,x]*Zeta[3]
    + 2000*G[-1,0,0,0,-1,0,0,0,0,x]
    + 1536*G[-1,0,0,0,-1,0,-1,0,0,x]
    - 202*G[-1,0,0,0,-1,0,x]*Zeta[3]
    + 2550*G[-1,0,0,0,-1,-1,0,0,0,x]
    - 320*G[-1,0,0,0,-1,-1,-1,0,0,x]
    - 320*G[-1,0,0,0,-1,-1,x]*Zeta[3]
    - 801575/144*G[-1,0,0,0,x]*Zeta[5]
    + 4375/3*G[-1,0,0,-1,0,0,0,0,0,x]
    + 1468*G[-1,0,0,-1,0,0,-1,0,0,x]
    - 5251/9*G[-1,0,0,-1,0,0,x]*Zeta[3]
    + 2920/3*G[-1,0,0,-1,0,-1,0,0,0,x]
    - 2362/3*G[-1,0,0,-1,0,-1,-1,0,0,x]
    - 2362/3*G[-1,0,0,-1,0,-1,x]*Zeta[3]
    + 3625/3*G[-1,0,0,-1,-1,0,0,0,0,x]
    - 3952/3*G[-1,0,0,-1,-1,0,-1,0,0,x]
    + 6074/3*G[-1,0,0,-1,-1,0,x]*Zeta[3]
    - 3125/3*G[-1,0,0,-1,-1,-1,0,0,0,x]
    - 1295/3*G[-1,0,0,-1,-1,-1,-1,0,0,x]
    - 1295/3*G[-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 296*G[-1,0,0,-1,x]*Zeta[5]
    - 5671643/2592*G[-1,0,0,x]*Zeta[3]^2
    + 96875/36*G[-1,0,-1,0,0,0,0,0,0,x]
    + 2056/3*G[-1,0,-1,0,0,0,-1,0,0,x]
    + 191095/108*G[-1,0,-1,0,0,0,x]*Zeta[3]
    + 890*G[-1,0,-1,0,0,-1,0,0,0,x]
    - 932/3*G[-1,0,-1,0,0,-1,-1,0,0,x]
    - 932/3*G[-1,0,-1,0,0,-1,x]*Zeta[3]
    - 3050/9*G[-1,0,-1,0,-1,0,0,0,0,x]
    + 488/9*G[-1,0,-1,0,-1,0,-1,0,0,x]
    - 346*G[-1,0,-1,0,-1,0,x]*Zeta[3]
    - 13960/9*G[-1,0,-1,0,-1,-1,0,0,0,x]
    - 11822/9*G[-1,0,-1,0,-1,-1,-1,0,0,x]
    - 11822/9*G[-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 2077*G[-1,0,-1,0,x]*Zeta[5]
    + 71875/36*G[-1,0,-1,-1,0,0,0,0,0,x]
    - 482*G[-1,0,-1,-1,0,0,-1,0,0,x]
    + 259319/108*G[-1,0,-1,-1,0,0,x]*Zeta[3]
    - 11860/9*G[-1,0,-1,-1,0,-1,0,0,0,x]
    - 3422/9*G[-1,0,-1,-1,0,-1,-1,0,0,x]
    - 3422/9*G[-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,0,-1,-1,-1,0,0,0,0,x]
    - 122/9*G[-1,0,-1,-1,-1,0,-1,0,0,x]
    + 308/3*G[-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,0,-1,-1,-1,-1,0,0,0,x]
    + 155/36*G[-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 155/36*G[-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 74555/36*G[-1,0,-1,-1,x]*Zeta[5]
    + 167375/108*G[-1,0,-1,x]*Zeta[3]^2
    - 27949/8*G[-1,0,x]*Zeta[7]
    - 109375/144*G[-1,-1,0,0,0,0,0,0,0,x]
    + 382*G[-1,-1,0,0,0,0,-1,0,0,x]
    - 530375/432*G[-1,-1,0,0,0,0,x]*Zeta[3]
    + 400*G[-1,-1,0,0,0,-1,0,0,0,x]
    + 510*G[-1,-1,0,0,0,-1,-1,0,0,x]
    + 510*G[-1,-1,0,0,0,-1,x]*Zeta[3]
    + 875/3*G[-1,-1,0,0,-1,0,0,0,0,x]
    + 584/3*G[-1,-1,0,0,-1,0,-1,0,0,x]
    + 182/3*G[-1,-1,0,0,-1,0,x]*Zeta[3]
    + 725/3*G[-1,-1,0,0,-1,-1,0,0,0,x]
    - 625/3*G[-1,-1,0,0,-1,-1,-1,0,0,x]
    - 625/3*G[-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 160315/144*G[-1,-1,0,0,x]*Zeta[5]
    + 19375/36*G[-1,-1,0,-1,0,0,0,0,0,x]
    + 178*G[-1,-1,0,-1,0,0,-1,0,0,x]
    + 38219/108*G[-1,-1,0,-1,0,0,x]*Zeta[3]
    - 610/9*G[-1,-1,0,-1,0,-1,0,0,0,x]
    - 2792/9*G[-1,-1,0,-1,0,-1,-1,0,0,x]
    - 2792/9*G[-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 14375/36*G[-1,-1,0,-1,-1,0,0,0,0,x]
    - 2372/9*G[-1,-1,0,-1,-1,0,-1,0,0,x]
    + 1598/3*G[-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 775/36*G[-1,-1,0,-1,-1,-1,0,0,0,x]
    + 575/36*G[-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 575/36*G[-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 4415/36*G[-1,-1,0,-1,x]*Zeta[5]
    - 17371/36*G[-1,-1,0,x]*Zeta[3]^2
    - 21875/144*G[-1,-1,-1,0,0,0,0,0,0,x]
    + 80*G[-1,-1,-1,0,0,0,-1,0,0,x]
    - 106075/432*G[-1,-1,-1,0,0,0,x]*Zeta[3]
    + 175/3*G[-1,-1,-1,0,0,-1,0,0,0,x]
    + 145/3*G[-1,-1,-1,0,0,-1,-1,0,0,x]
    + 145/3*G[-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,-1,-1,0,-1,0,0,0,0,x]
    - 122/9*G[-1,-1,-1,0,-1,0,-1,0,0,x]
    + 308/3*G[-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,-1,-1,0,-1,-1,0,0,0,x]
    + 155/36*G[-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 155/36*G[-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 2743/12*G[-1,-1,-1,0,x]*Zeta[5]
    - 4375/144*G[-1,-1,-1,-1,0,0,0,0,0,x]
    + 35/3*G[-1,-1,-1,-1,0,0,-1,0,0,x]
    - 21215/432*G[-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 775/36*G[-1,-1,-1,-1,0,-1,0,0,0,x]
    + 575/36*G[-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 575/36*G[-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 875/144*G[-1,-1,-1,-1,-1,0,0,0,0,x]
    + 155/36*G[-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 115/12*G[-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1645/144*G[-1,-1,-1,-1,x]*Zeta[5]
    - 37667/432*G[-1,-1,-1,x]*Zeta[3]^2
    + 75955/144*G[-1,-1,x]*Zeta[7]
    - 1990*G[-1,x]*MZV[3,5]
    - 421255/54*G[-1,x]*Zeta[3]*Zeta[5]
    + 4/3*Pi^2*G[0,0,0,0,0,0,-1,x]
    + 107/9*Pi^2*G[0,0,0,0,0,-1,0,x]
    - 187/3*Pi^2*G[0,0,0,0,0,-1,-1,x]
    - 97/9*Pi^2*G[0,0,0,0,-1,0,0,x]
    - 32/3*Pi^2*G[0,0,0,0,-1,0,-1,x]
    + 91/9*Pi^2*G[0,0,0,0,-1,-1,0,x]
    + 64/3*Pi^2*G[0,0,0,0,-1,-1,-1,x]
    - 1055/18*Pi^2*G[0,0,0,-1,0,0,0,x]
    - 40/3*Pi^2*G[0,0,0,-1,0,0,-1,x]
    - 121/9*Pi^2*G[0,0,0,-1,0,-1,0,x]
    - 19/3*Pi^2*G[0,0,0,-1,0,-1,-1,x]
    - 440/9*Pi^2*G[0,0,0,-1,-1,0,0,x]
    - 148/3*Pi^2*G[0,0,0,-1,-1,0,-1,x]
    - 337/9*Pi^2*G[0,0,0,-1,-1,-1,0,x]
    + 2222/3*Pi^2*G[0,0,0,-1,-1,-1,-1,x]
    - 320/3*Pi^2*G[0,0,0,-1,x]*Zeta[3]
    + 2375/36*Pi^2*G[0,0,-1,0,0,0,0,x]
    - 280/3*Pi^2*G[0,0,-1,0,0,0,-1,x]
    + 355/9*Pi^2*G[0,0,-1,0,0,-1,0,x]
    - 605/3*Pi^2*G[0,0,-1,0,0,-1,-1,x]
    + 251/9*Pi^2*G[0,0,-1,0,-1,0,0,x]
    - 340*Pi^2*G[0,0,-1,0,-1,0,-1,x]
    - 1409/9*Pi^2*G[0,0,-1,0,-1,-1,0,x]
    + 2404/3*Pi^2*G[0,0,-1,0,-1,-1,-1,x]
    + 9005/54*Pi^2*G[0,0,-1,0,x]*Zeta[3]
    - 3275/36*Pi^2*G[0,0,-1,-1,0,0,0,x]
    - 446/3*Pi^2*G[0,0,-1,-1,0,0,-1,x]
    - 653/9*Pi^2*G[0,0,-1,-1,0,-1,0,x]
    + 1033/3*Pi^2*G[0,0,-1,-1,0,-1,-1,x]
    - 8749/36*Pi^2*G[0,0,-1,-1,-1,0,0,x]
    + 856/3*Pi^2*G[0,0,-1,-1,-1,0,-1,x]
    - 737/9*Pi^2*G[0,0,-1,-1,-1,-1,0,x]
    - 571/6*Pi^2*G[0,0,-1,-1,-1,-1,-1,x]
    + 7391/12*Pi^2*G[0,0,-1,-1,x]*Zeta[3]
    + 126875/144*Pi^2*G[0,-1,0,0,0,0,0,x]
    - 448/3*Pi^2*G[0,-1,0,0,0,0,-1,x]
    + 1411/9*Pi^2*G[0,-1,0,0,0,-1,0,x]
    - 1781/3*Pi^2*G[0,-1,0,0,0,-1,-1,x]
    + 905/18*Pi^2*G[0,-1,0,0,-1,0,0,x]
    + 704/3*Pi^2*G[0,-1,0,0,-1,0,-1,x]
    - 277/9*Pi^2*G[0,-1,0,0,-1,-1,0,x]
    - 583/3*Pi^2*G[0,-1,0,0,-1,-1,-1,x]
    + 76519/432*Pi^2*G[0,-1,0,0,x]*Zeta[3]
    + 115/18*Pi^2*G[0,-1,0,-1,0,0,0,x]
    - 308/3*Pi^2*G[0,-1,0,-1,0,0,-1,x]
    - 467/3*Pi^2*G[0,-1,0,-1,0,-1,0,x]
    + 797*Pi^2*G[0,-1,0,-1,0,-1,-1,x]
    - 2612/9*Pi^2*G[0,-1,0,-1,-1,0,0,x]
    + 442*Pi^2*G[0,-1,0,-1,-1,0,-1,x]
    - 1549/9*Pi^2*G[0,-1,0,-1,-1,-1,0,x]
    - 1246/3*Pi^2*G[0,-1,0,-1,-1,-1,-1,x]
    + 5506/9*Pi^2*G[0,-1,0,-1,x]*Zeta[3]
    + 87875/144*Pi^2*G[0,-1,-1,0,0,0,0,x]
    - 1238/3*Pi^2*G[0,-1,-1,0,0,0,-1,x]
    - 2281/9*Pi^2*G[0,-1,-1,0,0,-1,0,x]
    + 1256/3*Pi^2*G[0,-1,-1,0,0,-1,-1,x]
    - 2783/9*Pi^2*G[0,-1,-1,0,-1,0,0,x]
    + 550*Pi^2*G[0,-1,-1,0,-1,0,-1,x]
    - 109/9*Pi^2*G[0,-1,-1,0,-1,-1,0,x]
    - 886/3*Pi^2*G[0,-1,-1,0,-1,-1,-1,x]
    + 20747/54*Pi^2*G[0,-1,-1,0,x]*Zeta[3]
    + 5075/144*Pi^2*G[0,-1,-1,-1,0,0,0,x]
    - 55/3*Pi^2*G[0,-1,-1,-1,0,0,-1,x]
    + 101/9*Pi^2*G[0,-1,-1,-1,0,-1,0,x]
    - 226/3*Pi^2*G[0,-1,-1,-1,0,-1,-1,x]
    + 3515/144*Pi^2*G[0,-1,-1,-1,-1,0,0,x]
    - 100/3*Pi^2*G[0,-1,-1,-1,-1,0,-1,x]
    + 7/9*Pi^2*G[0,-1,-1,-1,-1,-1,0,x]
    + 49/24*Pi^2*G[0,-1,-1,-1,-1,-1,-1,x]
    - 1273/48*Pi^2*G[0,-1,-1,-1,x]*Zeta[3]
    - 20693/48*Pi^2*G[0,-1,x]*Zeta[5]
    + 682267/10368*Pi^2*G[0,x]*Zeta[3]^2
    - 1615625/1728*Pi^2*G[-1,0,0,0,0,0,0,x]
    + 927*Pi^2*G[-1,0,0,0,0,0,-1,x]
    - 183*Pi^2*G[-1,0,0,0,0,-1,0,x]
    + 1504*Pi^2*G[-1,0,0,0,0,-1,-1,x]
    - 97*Pi^2*G[-1,0,0,0,-1,0,0,x]
    + 768*Pi^2*G[-1,0,0,0,-1,0,-1,x]
    + 1435/3*Pi^2*G[-1,0,0,0,-1,-1,0,x]
    - 160*Pi^2*G[-1,0,0,0,-1,-1,-1,x]
    - 5234785/5184*Pi^2*G[-1,0,0,0,x]*Zeta[3]
    + 2705/36*Pi^2*G[-1,0,0,-1,0,0,0,x]
    + 734*Pi^2*G[-1,0,0,-1,0,0,-1,x]
    + 2641/9*Pi^2*G[-1,0,0,-1,0,-1,0,x]
    - 1181/3*Pi^2*G[-1,0,0,-1,0,-1,-1,x]
    + 6349/12*Pi^2*G[-1,0,0,-1,-1,0,0,x]
    - 1976/3*Pi^2*G[-1,0,0,-1,-1,0,-1,x]
    - 305/3*Pi^2*G[-1,0,0,-1,-1,-1,0,x]
    - 1295/6*Pi^2*G[-1,0,0,-1,-1,-1,-1,x]
    - 14383/36*Pi^2*G[-1,0,0,-1,x]*Zeta[3]
    + 127025/432*Pi^2*G[-1,0,-1,0,0,0,0,x]
    + 1028/3*Pi^2*G[-1,0,-1,0,0,0,-1,x]
    + 1801/9*Pi^2*G[-1,0,-1,0,0,-1,0,x]
    - 466/3*Pi^2*G[-1,0,-1,0,0,-1,-1,x]
    + 9887/54*Pi^2*G[-1,0,-1,0,-1,0,0,x]
    + 244/9*Pi^2*G[-1,0,-1,0,-1,0,-1,x]
    - 1069/27*Pi^2*G[-1,0,-1,0,-1,-1,0,x]
    - 5911/9*Pi^2*G[-1,0,-1,0,-1,-1,-1,x]
    - 2930/81*Pi^2*G[-1,0,-1,0,x]*Zeta[3]
    + 212905/432*Pi^2*G[-1,0,-1,-1,0,0,0,x]
    - 241*Pi^2*G[-1,0,-1,-1,0,0,-1,x]
    - 4219/27*Pi^2*G[-1,0,-1,-1,0,-1,0,x]
    - 1711/9*Pi^2*G[-1,0,-1,-1,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,0,-1,-1,-1,0,0,x]
    - 61/9*Pi^2*G[-1,0,-1,-1,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,0,-1,-1,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,0,-1,-1,-1,-1,-1,x]
    + 78007/432*Pi^2*G[-1,0,-1,-1,x]*Zeta[3]
    - 346085/432*Pi^2*G[-1,0,x]*Zeta[5]
    - 323125/1728*Pi^2*G[-1,-1,0,0,0,0,0,x]
    + 191*Pi^2*G[-1,-1,0,0,0,0,-1,x]
    - 55/3*Pi^2*G[-1,-1,0,0,0,-1,0,x]
    + 255*Pi^2*G[-1,-1,0,0,0,-1,-1,x]
    + 541/36*Pi^2*G[-1,-1,0,0,-1,0,0,x]
    + 292/3*Pi^2*G[-1,-1,0,0,-1,0,-1,x]
    + 75*Pi^2*G[-1,-1,0,0,-1,-1,0,x]
    - 625/6*Pi^2*G[-1,-1,0,0,-1,-1,-1,x]
    - 1046957/5184*Pi^2*G[-1,-1,0,0,x]*Zeta[3]
    + 25405/432*Pi^2*G[-1,-1,0,-1,0,0,0,x]
    + 89*Pi^2*G[-1,-1,0,-1,0,0,-1,x]
    + 1091/27*Pi^2*G[-1,-1,0,-1,0,-1,0,x]
    - 1396/9*Pi^2*G[-1,-1,0,-1,0,-1,-1,x]
    + 42581/432*Pi^2*G[-1,-1,0,-1,-1,0,0,x]
    - 1186/9*Pi^2*G[-1,-1,0,-1,-1,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,0,-1,-1,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,0,-1,-1,-1,-1,x]
    - 27173/432*Pi^2*G[-1,-1,0,-1,x]*Zeta[3]
    - 64625/1728*Pi^2*G[-1,-1,-1,0,0,0,0,x]
    + 40*Pi^2*G[-1,-1,-1,0,0,0,-1,x]
    + 5/3*Pi^2*G[-1,-1,-1,0,0,-1,0,x]
    + 145/6*Pi^2*G[-1,-1,-1,0,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,-1,-1,0,-1,0,0,x]
    - 61/9*Pi^2*G[-1,-1,-1,0,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,-1,-1,0,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,0,-1,-1,-1,x]
    - 54751/1296*Pi^2*G[-1,-1,-1,0,x]*Zeta[3]
    - 12925/1728*Pi^2*G[-1,-1,-1,-1,0,0,0,x]
    + 35/6*Pi^2*G[-1,-1,-1,-1,0,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,-1,-1,0,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,-1,-1,0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,-1,-1,-1,-1,0,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,-1,-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,-1,-1,-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,x]
    - 6535/1728*Pi^2*G[-1,-1,-1,-1,x]*Zeta[3]
    + 17143/576*Pi^2*G[-1,-1,x]*Zeta[5]
    - 162833/1296*Pi^2*G[-1,x]*Zeta[3]^2
    + 98467531/20160*Pi^2*Zeta[7]
    - 161/54*Pi^4*G[0,0,0,0,-1,x]
    - 43/10*Pi^4*G[0,0,0,-1,0,x]
    + 5219/135*Pi^4*G[0,0,0,-1,-1,x]
    + 19307/1440*Pi^4*G[0,0,-1,0,0,x]
    + 13577/270*Pi^4*G[0,0,-1,0,-1,x]
    + 329/30*Pi^4*G[0,0,-1,-1,0,x]
    - 70567/1080*Pi^4*G[0,0,-1,-1,-1,x]
    + 230701/3456*Pi^4*G[0,-1,0,0,0,x]
    - 5/108*Pi^4*G[0,-1,0,0,-1,x]
    + 1283/90*Pi^4*G[0,-1,0,-1,0,x]
    - 14656/135*Pi^4*G[0,-1,0,-1,-1,x]
    + 249269/3456*Pi^4*G[0,-1,-1,0,0,x]
    - 12964/135*Pi^4*G[0,-1,-1,0,-1,x]
    + 472/135*Pi^4*G[0,-1,-1,-1,0,x]
    + 26969/4320*Pi^4*G[0,-1,-1,-1,-1,x]
    - 3889009/51840*Pi^4*G[0,-1,x]*Zeta[3]
    - 2026925/13824*Pi^4*G[-1,0,0,0,0,x]
    + 2063/90*Pi^4*G[-1,0,0,0,-1,x]
    - 12341/270*Pi^4*G[-1,0,0,-1,0,x]
    + 39887/360*Pi^4*G[-1,0,0,-1,-1,x]
    - 10291/3456*Pi^4*G[-1,0,-1,0,0,x]
    - 2593/1620*Pi^4*G[-1,0,-1,0,-1,x]
    + 1555/36*Pi^4*G[-1,0,-1,-1,0,x]
    + 59939/12960*Pi^4*G[-1,0,-1,-1,-1,x]
    - 341107/3456*Pi^4*G[-1,0,x]*Zeta[3]
    - 405385/13824*Pi^4*G[-1,-1,0,0,0,x]
    + 249/40*Pi^4*G[-1,-1,0,0,-1,x]
    - 10/3*Pi^4*G[-1,-1,0,-1,0,x]
    + 327959/12960*Pi^4*G[-1,-1,0,-1,-1,x]
    - 81077/13824*Pi^4*G[-1,-1,-1,0,0,x]
    + 59939/12960*Pi^4*G[-1,-1,-1,0,-1,x]
    - 79/96*Pi^4*G[-1,-1,-1,-1,0,x]
    - 4279/10368*Pi^4*G[-1,-1,-1,-1,-1,x]
    - 3029357/622080*Pi^4*G[-1,-1,x]*Zeta[3]
    + 14646767/38400*Pi^4*Zeta[5]
    - 555139/181440*Pi^6*G[0,0,-1,x]
    + 26077/6048*Pi^6*G[0,-1,0,x]
    + 14527109/725760*Pi^6*G[0,-1,-1,x]
    - 20536619/1161216*Pi^6*G[-1,0,0,x]
    + 1739833/145152*Pi^6*G[-1,0,-1,x]
    - 707981/241920*Pi^6*G[-1,-1,0,x]
    - 3650821/2903040*Pi^6*G[-1,-1,-1,x]
    + 8435120383/261273600*Pi^6*Zeta[3]
    - 642489283/1393459200*Pi^8*G[0,x]
    - 947339119/522547200*Pi^8*G[-1,x]
    - 133737103/116640*Zeta[3]^3
    + 21052727/6480*Zeta[9]
  ,
  (* eps^0 *)
    40/3*G[0,0,0,0,0,0,0,-1,0,0,x]
    + 40/3*G[0,0,0,0,0,0,-1,0,0,0,x]
    + 62/3*G[0,0,0,0,0,0,-1,-1,0,0,x]
    + 62/3*G[0,0,0,0,0,0,-1,x]*Zeta[3]
    - 800/3*G[0,0,0,0,0,-1,0,0,0,0,x]
    + 400/3*G[0,0,0,0,0,-1,0,-1,0,0,x]
    + 650/3*G[0,0,0,0,0,-1,0,x]*Zeta[3]
    - 1870/3*G[0,0,0,0,0,-1,-1,0,0,0,x]
    - 3320/3*G[0,0,0,0,0,-1,-1,-1,0,0,x]
    - 3320/3*G[0,0,0,0,0,-1,-1,x]*Zeta[3]
    + 1000/3*G[0,0,0,0,-1,0,0,0,0,0,x]
    + 272/3*G[0,0,0,0,-1,0,0,-1,0,0,x]
    + 818/9*G[0,0,0,0,-1,0,0,x]*Zeta[3]
    - 320/3*G[0,0,0,0,-1,0,-1,0,0,0,x]
    - 442/3*G[0,0,0,0,-1,0,-1,-1,0,0,x]
    - 442/3*G[0,0,0,0,-1,0,-1,x]*Zeta[3]
    + 1550/3*G[0,0,0,0,-1,-1,0,0,0,0,x]
    + 680/3*G[0,0,0,0,-1,-1,0,-1,0,0,x]
    + 2554/3*G[0,0,0,0,-1,-1,0,x]*Zeta[3]
    + 640/3*G[0,0,0,0,-1,-1,-1,0,0,0,x]
    - 3274/3*G[0,0,0,0,-1,-1,-1,-1,0,0,x]
    - 3274/3*G[0,0,0,0,-1,-1,-1,x]*Zeta[3]
    + 51*G[0,0,0,0,-1,x]*Zeta[5]
    + 6250/3*G[0,0,0,-1,0,0,0,0,0,0,x]
    + 320/3*G[0,0,0,-1,0,0,0,-1,0,0,x]
    - 21640/9*G[0,0,0,-1,0,0,0,x]*Zeta[3]
    - 400/3*G[0,0,0,-1,0,0,-1,0,0,0,x]
    + 358/3*G[0,0,0,-1,0,0,-1,-1,0,0,x]
    + 358/3*G[0,0,0,-1,0,0,-1,x]*Zeta[3]
    - 1400/3*G[0,0,0,-1,0,-1,0,0,0,0,x]
    - 464*G[0,0,0,-1,0,-1,0,-1,0,0,x]
    + 2098/3*G[0,0,0,-1,0,-1,0,x]*Zeta[3]
    - 190/3*G[0,0,0,-1,0,-1,-1,0,0,0,x]
    + 496/3*G[0,0,0,-1,0,-1,-1,-1,0,0,x]
    + 496/3*G[0,0,0,-1,0,-1,-1,x]*Zeta[3]
    - 5243/3*G[0,0,0,-1,0,x]*Zeta[5]
    + 12500/3*G[0,0,0,-1,-1,0,0,0,0,0,x]
    + 1480/3*G[0,0,0,-1,-1,0,0,-1,0,0,x]
    - 23210/9*G[0,0,0,-1,-1,0,0,x]*Zeta[3]
    - 1480/3*G[0,0,0,-1,-1,0,-1,0,0,0,x]
    - 242/3*G[0,0,0,-1,-1,0,-1,-1,0,0,x]
    - 242/3*G[0,0,0,-1,-1,0,-1,x]*Zeta[3]
    + 18850/3*G[0,0,0,-1,-1,-1,0,0,0,0,x]
    - 1592/3*G[0,0,0,-1,-1,-1,0,-1,0,0,x]
    + 4754/3*G[0,0,0,-1,-1,-1,0,x]*Zeta[3]
    + 22220/3*G[0,0,0,-1,-1,-1,-1,0,0,0,x]
    + 20650/3*G[0,0,0,-1,-1,-1,-1,-1,0,0,x]
    + 20650/3*G[0,0,0,-1,-1,-1,-1,x]*Zeta[3]
    + 7211*G[0,0,0,-1,-1,x]*Zeta[5]
    - 34760/9*G[0,0,0,-1,x]*Zeta[3]^2
    - 21875/3*G[0,0,-1,0,0,0,0,0,0,0,x]
    - 2128/3*G[0,0,-1,0,0,0,0,-1,0,0,x]
    - 14125/9*G[0,0,-1,0,0,0,0,x]*Zeta[3]
    - 2800/3*G[0,0,-1,0,0,0,-1,0,0,0,x]
    - 8282/3*G[0,0,-1,0,0,0,-1,-1,0,0,x]
    - 8282/3*G[0,0,-1,0,0,0,-1,x]*Zeta[3]
    - 2500/3*G[0,0,-1,0,0,-1,0,0,0,0,x]
    - 9400/3*G[0,0,-1,0,0,-1,0,-1,0,0,x]
    + 8170/3*G[0,0,-1,0,0,-1,0,x]*Zeta[3]
    - 6050/3*G[0,0,-1,0,0,-1,-1,0,0,0,x]
    + 4580/3*G[0,0,-1,0,0,-1,-1,-1,0,0,x]
    + 4580/3*G[0,0,-1,0,0,-1,-1,x]*Zeta[3]
    - 28900/3*G[0,0,-1,0,0,x]*Zeta[5]
    + 7000/3*G[0,0,-1,0,-1,0,0,0,0,0,x]
    - 4520/3*G[0,0,-1,0,-1,0,0,-1,0,0,x]
    + 22346/9*G[0,0,-1,0,-1,0,0,x]*Zeta[3]
    - 3400*G[0,0,-1,0,-1,0,-1,0,0,0,x]
    - 1918*G[0,0,-1,0,-1,0,-1,-1,0,0,x]
    - 1918*G[0,0,-1,0,-1,0,-1,x]*Zeta[3]
    + 9950/3*G[0,0,-1,0,-1,-1,0,0,0,0,x]
    - 344*G[0,0,-1,0,-1,-1,0,-1,0,0,x]
    - 1870/3*G[0,0,-1,0,-1,-1,0,x]*Zeta[3]
    + 24040/3*G[0,0,-1,0,-1,-1,-1,0,0,0,x]
    + 27974/3*G[0,0,-1,0,-1,-1,-1,-1,0,0,x]
    + 27974/3*G[0,0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 22945/3*G[0,0,-1,0,-1,x]*Zeta[5]
    + 8902/9*G[0,0,-1,0,x]*Zeta[3]^2
    - 30625/3*G[0,0,-1,-1,0,0,0,0,0,0,x]
    - 4088/3*G[0,0,-1,-1,0,0,0,-1,0,0,x]
    - 14375/9*G[0,0,-1,-1,0,0,0,x]*Zeta[3]
    - 4460/3*G[0,0,-1,-1,0,0,-1,0,0,0,x]
    - 2950/3*G[0,0,-1,-1,0,0,-1,-1,0,0,x]
    - 2950/3*G[0,0,-1,-1,0,0,-1,x]*Zeta[3]
    + 3800/3*G[0,0,-1,-1,0,-1,0,0,0,0,x]
    - 240*G[0,0,-1,-1,0,-1,0,-1,0,0,x]
    - 1486/3*G[0,0,-1,-1,0,-1,0,x]*Zeta[3]
    + 10330/3*G[0,0,-1,-1,0,-1,-1,0,0,0,x]
    + 13256/3*G[0,0,-1,-1,0,-1,-1,-1,0,0,x]
    + 13256/3*G[0,0,-1,-1,0,-1,-1,x]*Zeta[3]
    - 28063/3*G[0,0,-1,-1,0,x]*Zeta[5]
    - 26375/3*G[0,0,-1,-1,-1,0,0,0,0,0,x]
    + 2060/3*G[0,0,-1,-1,-1,0,0,-1,0,0,x]
    - 32881/9*G[0,0,-1,-1,-1,0,0,x]*Zeta[3]
    + 8560/3*G[0,0,-1,-1,-1,0,-1,0,0,0,x]
    + 6278/3*G[0,0,-1,-1,-1,0,-1,-1,0,0,x]
    + 6278/3*G[0,0,-1,-1,-1,0,-1,x]*Zeta[3]
    - 10225/3*G[0,0,-1,-1,-1,-1,0,0,0,0,x]
    + 4184/3*G[0,0,-1,-1,-1,-1,0,-1,0,0,x]
    - 10454/3*G[0,0,-1,-1,-1,-1,0,x]*Zeta[3]
    - 2855/3*G[0,0,-1,-1,-1,-1,-1,0,0,0,x]
    - 769/3*G[0,0,-1,-1,-1,-1,-1,-1,0,0,x]
    - 769/3*G[0,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 594*G[0,0,-1,-1,-1,x]*Zeta[5]
    + 12293/9*G[0,0,-1,-1,x]*Zeta[3]^2
    - 3869/24*G[0,0,-1,x]*Zeta[7]
    + 109375/4*G[0,-1,0,0,0,0,0,0,0,0,x]
    - 3928/3*G[0,-1,0,0,0,0,0,-1,0,0,x]
    + 306875/12*G[0,-1,0,0,0,0,0,x]*Zeta[3]
    - 4480/3*G[0,-1,0,0,0,0,-1,0,0,0,x]
    - 19466/3*G[0,-1,0,0,0,0,-1,-1,0,0,x]
    - 19466/3*G[0,-1,0,0,0,0,-1,x]*Zeta[3]
    - 3700/3*G[0,-1,0,0,0,-1,0,0,0,0,x]
    + 15440/3*G[0,-1,0,0,0,-1,0,-1,0,0,x]
    - 25190/3*G[0,-1,0,0,0,-1,0,x]*Zeta[3]
    - 17810/3*G[0,-1,0,0,0,-1,-1,0,0,0,x]
    - 23500/3*G[0,-1,0,0,0,-1,-1,-1,0,0,x]
    - 23500/3*G[0,-1,0,0,0,-1,-1,x]*Zeta[3]
    + 287665/12*G[0,-1,0,0,0,x]*Zeta[5]
    + 1250/3*G[0,-1,0,0,-1,0,0,0,0,0,x]
    + 3088/3*G[0,-1,0,0,-1,0,0,-1,0,0,x]
    - 72620/9*G[0,-1,0,0,-1,0,0,x]*Zeta[3]
    + 7040/3*G[0,-1,0,0,-1,0,-1,0,0,0,x]
    + 16702/3*G[0,-1,0,0,-1,0,-1,-1,0,0,x]
    + 16702/3*G[0,-1,0,0,-1,0,-1,x]*Zeta[3]
    - 8600/3*G[0,-1,0,0,-1,-1,0,0,0,0,x]
    + 5056/3*G[0,-1,0,0,-1,-1,0,-1,0,0,x]
    - 20950/3*G[0,-1,0,0,-1,-1,0,x]*Zeta[3]
    - 5830/3*G[0,-1,0,0,-1,-1,-1,0,0,0,x]
    + 5008/3*G[0,-1,0,0,-1,-1,-1,-1,0,0,x]
    + 5008/3*G[0,-1,0,0,-1,-1,-1,x]*Zeta[3]
    + 13201*G[0,-1,0,0,-1,x]*Zeta[5]
    + 477607/72*G[0,-1,0,0,x]*Zeta[3]^2
    - 31250/3*G[0,-1,0,-1,0,0,0,0,0,0,x]
    - 1760/3*G[0,-1,0,-1,0,0,0,-1,0,0,x]
    - 62380/9*G[0,-1,0,-1,0,0,0,x]*Zeta[3]
    - 3080/3*G[0,-1,0,-1,0,0,-1,0,0,0,x]
    + 17294/3*G[0,-1,0,-1,0,0,-1,-1,0,0,x]
    + 17294/3*G[0,-1,0,-1,0,0,-1,x]*Zeta[3]
    + 3300*G[0,-1,0,-1,0,-1,0,0,0,0,x]
    - 928/3*G[0,-1,0,-1,0,-1,0,-1,0,0,x]
    + 1562/3*G[0,-1,0,-1,0,-1,0,x]*Zeta[3]
    + 7970*G[0,-1,0,-1,0,-1,-1,0,0,0,x]
    + 8068*G[0,-1,0,-1,0,-1,-1,-1,0,0,x]
    + 8068*G[0,-1,0,-1,0,-1,-1,x]*Zeta[3]
    - 18955/3*G[0,-1,0,-1,0,x]*Zeta[5]
    - 41500/3*G[0,-1,0,-1,-1,0,0,0,0,0,x]
    - 352/3*G[0,-1,0,-1,-1,0,0,-1,0,0,x]
    - 75002/9*G[0,-1,0,-1,-1,0,0,x]*Zeta[3]
    + 4420*G[0,-1,0,-1,-1,0,-1,0,0,0,x]
    + 4350*G[0,-1,0,-1,-1,0,-1,-1,0,0,x]
    + 4350*G[0,-1,0,-1,-1,0,-1,x]*Zeta[3]
    - 27950/3*G[0,-1,0,-1,-1,-1,0,0,0,0,x]
    + 2652*G[0,-1,0,-1,-1,-1,0,-1,0,0,x]
    - 25094/3*G[0,-1,0,-1,-1,-1,0,x]*Zeta[3]
    - 12460/3*G[0,-1,0,-1,-1,-1,-1,0,0,0,x]
    - 3278/3*G[0,-1,0,-1,-1,-1,-1,-1,0,0,x]
    - 3278/3*G[0,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    - 14455/3*G[0,-1,0,-1,-1,x]*Zeta[5]
    + 45988/9*G[0,-1,0,-1,x]*Zeta[3]^2
    + 304913/8*G[0,-1,0,x]*Zeta[7]
    + 153125/12*G[0,-1,-1,0,0,0,0,0,0,0,x]
    - 12560/3*G[0,-1,-1,0,0,0,0,-1,0,0,x]
    + 552625/36*G[0,-1,-1,0,0,0,0,x]*Zeta[3]
    - 12380/3*G[0,-1,-1,0,0,0,-1,0,0,0,x]
    + 22322/3*G[0,-1,-1,0,0,0,-1,-1,0,0,x]
    + 22322/3*G[0,-1,-1,0,0,0,-1,x]*Zeta[3]
    - 10250/3*G[0,-1,-1,0,0,-1,0,0,0,0,x]
    + 20368/3*G[0,-1,-1,0,0,-1,0,-1,0,0,x]
    - 29806/3*G[0,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 12560/3*G[0,-1,-1,0,0,-1,-1,0,0,0,x]
    + 1630/3*G[0,-1,-1,0,0,-1,-1,-1,0,0,x]
    + 1630/3*G[0,-1,-1,0,0,-1,-1,x]*Zeta[3]
    + 265129/12*G[0,-1,-1,0,0,x]*Zeta[5]
    - 25000/3*G[0,-1,-1,0,-1,0,0,0,0,0,x]
    + 5336/3*G[0,-1,-1,0,-1,0,0,-1,0,0,x]
    - 90278/9*G[0,-1,-1,0,-1,0,0,x]*Zeta[3]
    + 5500*G[0,-1,-1,0,-1,0,-1,0,0,0,x]
    + 3454*G[0,-1,-1,0,-1,0,-1,-1,0,0,x]
    + 3454*G[0,-1,-1,0,-1,0,-1,x]*Zeta[3]
    - 9950/3*G[0,-1,-1,0,-1,-1,0,0,0,0,x]
    + 940*G[0,-1,-1,0,-1,-1,0,-1,0,0,x]
    - 10502/3*G[0,-1,-1,0,-1,-1,0,x]*Zeta[3]
    - 8860/3*G[0,-1,-1,0,-1,-1,-1,0,0,0,x]
    - 3998/3*G[0,-1,-1,0,-1,-1,-1,-1,0,0,x]
    - 3998/3*G[0,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    - 13519/3*G[0,-1,-1,0,-1,x]*Zeta[5]
    + 19538/3*G[0,-1,-1,0,x]*Zeta[3]^2
    + 4375/4*G[0,-1,-1,-1,0,0,0,0,0,0,x]
    - 700/3*G[0,-1,-1,-1,0,0,0,-1,0,0,x]
    + 12275/12*G[0,-1,-1,-1,0,0,0,x]*Zeta[3]
    - 550/3*G[0,-1,-1,-1,0,0,-1,0,0,0,x]
    - 3800/3*G[0,-1,-1,-1,0,0,-1,-1,0,0,x]
    - 3800/3*G[0,-1,-1,-1,0,0,-1,x]*Zeta[3]
    - 1250/3*G[0,-1,-1,-1,0,-1,0,0,0,0,x]
    + 140*G[0,-1,-1,-1,0,-1,0,-1,0,0,x]
    - 1982/3*G[0,-1,-1,-1,0,-1,0,x]*Zeta[3]
    - 2260/3*G[0,-1,-1,-1,0,-1,-1,0,0,0,x]
    - 1118/3*G[0,-1,-1,-1,0,-1,-1,-1,0,0,x]
    - 1118/3*G[0,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    + 199/3*G[0,-1,-1,-1,0,x]*Zeta[5]
    + 6125/12*G[0,-1,-1,-1,-1,0,0,0,0,0,x]
    - 242/3*G[0,-1,-1,-1,-1,0,0,-1,0,0,x]
    + 22105/36*G[0,-1,-1,-1,-1,0,0,x]*Zeta[3]
    - 1000/3*G[0,-1,-1,-1,-1,0,-1,0,0,0,x]
    - 230/3*G[0,-1,-1,-1,-1,0,-1,-1,0,0,x]
    - 230/3*G[0,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    + 175/4*G[0,-1,-1,-1,-1,-1,0,0,0,0,x]
    - 50/3*G[0,-1,-1,-1,-1,-1,0,-1,0,0,x]
    + 52*G[0,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    + 245/12*G[0,-1,-1,-1,-1,-1,-1,0,0,0,x]
    + 7/4*G[0,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    + 7/4*G[0,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 2903/4*G[0,-1,-1,-1,-1,x]*Zeta[5]
    + 14353/36*G[0,-1,-1,-1,x]*Zeta[3]^2
    + 662321/24*G[0,-1,-1,x]*Zeta[7]
    - 4616/3*G[0,-1,x]*MZV[3,5]
    + 300994/9*G[0,-1,x]*Zeta[3]*Zeta[5]
    + 1723451/2592*G[0,x]*Zeta[3]^3
    - 7338565/144*G[0,x]*Zeta[9]
    - 2734375/144*G[-1,0,0,0,0,0,0,0,0,0,x]
    + 9390*G[-1,0,0,0,0,0,0,-1,0,0,x]
    - 13259375/432*G[-1,0,0,0,0,0,0,x]*Zeta[3]
    + 9270*G[-1,0,0,0,0,0,-1,0,0,0,x]
    + 18348*G[-1,0,0,0,0,0,-1,-1,0,0,x]
    + 18348*G[-1,0,0,0,0,0,-1,x]*Zeta[3]
    + 9550*G[-1,0,0,0,0,-1,0,0,0,0,x]
    + 12232*G[-1,0,0,0,0,-1,0,-1,0,0,x]
    - 5390*G[-1,0,0,0,0,-1,0,x]*Zeta[3]
    + 15040*G[-1,0,0,0,0,-1,-1,0,0,0,x]
    - 4034*G[-1,0,0,0,0,-1,-1,-1,0,0,x]
    - 4034*G[-1,0,0,0,0,-1,-1,x]*Zeta[3]
    - 4007875/144*G[-1,0,0,0,0,x]*Zeta[5]
    + 10000*G[-1,0,0,0,-1,0,0,0,0,0,x]
    + 10904*G[-1,0,0,0,-1,0,0,-1,0,0,x]
    - 26806/3*G[-1,0,0,0,-1,0,0,x]*Zeta[3]
    + 7680*G[-1,0,0,0,-1,0,-1,0,0,0,x]
    - 4754*G[-1,0,0,0,-1,0,-1,-1,0,0,x]
    - 4754*G[-1,0,0,0,-1,0,-1,x]*Zeta[3]
    + 12750*G[-1,0,0,0,-1,-1,0,0,0,0,x]
    - 9256*G[-1,0,0,0,-1,-1,0,-1,0,0,x]
    + 15762*G[-1,0,0,0,-1,-1,0,x]*Zeta[3]
    - 1600*G[-1,0,0,0,-1,-1,-1,0,0,0,x]
    + 1150*G[-1,0,0,0,-1,-1,-1,-1,0,0,x]
    + 1150*G[-1,0,0,0,-1,-1,-1,x]*Zeta[3]
    - 331*G[-1,0,0,0,-1,x]*Zeta[5]
    - 28358215/2592*G[-1,0,0,0,x]*Zeta[3]^2
    + 21875/3*G[-1,0,0,-1,0,0,0,0,0,0,x]
    + 6796*G[-1,0,0,-1,0,0,0,-1,0,0,x]
    - 26255/9*G[-1,0,0,-1,0,0,0,x]*Zeta[3]
    + 7340*G[-1,0,0,-1,0,0,-1,0,0,0,x]
    - 2958*G[-1,0,0,-1,0,0,-1,-1,0,0,x]
    - 2958*G[-1,0,0,-1,0,0,-1,x]*Zeta[3]
    + 14600/3*G[-1,0,0,-1,0,-1,0,0,0,0,x]
    - 14012/3*G[-1,0,0,-1,0,-1,0,-1,0,0,x]
    + 6954*G[-1,0,0,-1,0,-1,0,x]*Zeta[3]
    - 11810/3*G[-1,0,0,-1,0,-1,-1,0,0,0,x]
    - 4648/3*G[-1,0,0,-1,0,-1,-1,-1,0,0,x]
    - 4648/3*G[-1,0,0,-1,0,-1,-1,x]*Zeta[3]
    - 6483*G[-1,0,0,-1,0,x]*Zeta[5]
    + 18125/3*G[-1,0,0,-1,-1,0,0,0,0,0,x]
    - 3540*G[-1,0,0,-1,-1,0,0,-1,0,0,x]
    + 98983/9*G[-1,0,0,-1,-1,0,0,x]*Zeta[3]
    - 19760/3*G[-1,0,0,-1,-1,0,-1,0,0,0,x]
    + 1274/3*G[-1,0,0,-1,-1,0,-1,-1,0,0,x]
    + 1274/3*G[-1,0,0,-1,-1,0,-1,x]*Zeta[3]
    - 15625/3*G[-1,0,0,-1,-1,-1,0,0,0,0,x]
    + 4832/3*G[-1,0,0,-1,-1,-1,0,-1,0,0,x]
    - 14074/3*G[-1,0,0,-1,-1,-1,0,x]*Zeta[3]
    - 6475/3*G[-1,0,0,-1,-1,-1,-1,0,0,0,x]
    - 2065/3*G[-1,0,0,-1,-1,-1,-1,-1,0,0,x]
    - 2065/3*G[-1,0,0,-1,-1,-1,-1,x]*Zeta[3]
    + 35728/3*G[-1,0,0,-1,-1,x]*Zeta[5]
    + 12781/9*G[-1,0,0,-1,x]*Zeta[3]^2
    - 2019503/144*G[-1,0,0,x]*Zeta[7]
    + 484375/36*G[-1,0,-1,0,0,0,0,0,0,0,x]
    + 9740/3*G[-1,0,-1,0,0,0,0,-1,0,0,x]
    + 955475/108*G[-1,0,-1,0,0,0,0,x]*Zeta[3]
    + 10280/3*G[-1,0,-1,0,0,0,-1,0,0,0,x]
    - 14054/3*G[-1,0,-1,0,0,0,-1,-1,0,0,x]
    - 14054/3*G[-1,0,-1,0,0,0,-1,x]*Zeta[3]
    + 4450*G[-1,0,-1,0,0,-1,0,0,0,0,x]
    - 540*G[-1,0,-1,0,0,-1,0,-1,0,0,x]
    + 3734/3*G[-1,0,-1,0,0,-1,0,x]*Zeta[3]
    - 4660/3*G[-1,0,-1,0,0,-1,-1,0,0,0,x]
    - 1718*G[-1,0,-1,0,0,-1,-1,-1,0,0,x]
    - 1718*G[-1,0,-1,0,0,-1,-1,x]*Zeta[3]
    + 261907/36*G[-1,0,-1,0,0,x]*Zeta[5]
    - 15250/9*G[-1,0,-1,0,-1,0,0,0,0,0,x]
    - 4004/3*G[-1,0,-1,0,-1,0,0,-1,0,0,x]
    - 29744/27*G[-1,0,-1,0,-1,0,0,x]*Zeta[3]
    + 2440/9*G[-1,0,-1,0,-1,0,-1,0,0,0,x]
    + 36566/9*G[-1,0,-1,0,-1,0,-1,-1,0,0,x]
    + 36566/9*G[-1,0,-1,0,-1,0,-1,x]*Zeta[3]
    - 69800/9*G[-1,0,-1,0,-1,-1,0,0,0,0,x]
    + 22376/9*G[-1,0,-1,0,-1,-1,0,-1,0,0,x]
    - 8110*G[-1,0,-1,0,-1,-1,0,x]*Zeta[3]
    - 59110/9*G[-1,0,-1,0,-1,-1,-1,0,0,0,x]
    - 30872/9*G[-1,0,-1,0,-1,-1,-1,-1,0,0,x]
    - 30872/9*G[-1,0,-1,0,-1,-1,-1,x]*Zeta[3]
    + 46195/9*G[-1,0,-1,0,-1,x]*Zeta[5]
    + 45296/9*G[-1,0,-1,0,x]*Zeta[3]^2
    + 359375/36*G[-1,0,-1,-1,0,0,0,0,0,0,x]
    - 9032/3*G[-1,0,-1,-1,0,0,0,-1,0,0,x]
    + 1296595/108*G[-1,0,-1,-1,0,0,0,x]*Zeta[3]
    - 2410*G[-1,0,-1,-1,0,0,-1,0,0,0,x]
    + 16804/3*G[-1,0,-1,-1,0,0,-1,-1,0,0,x]
    + 16804/3*G[-1,0,-1,-1,0,0,-1,x]*Zeta[3]
    - 59300/9*G[-1,0,-1,-1,0,-1,0,0,0,0,x]
    + 43976/9*G[-1,0,-1,-1,0,-1,0,-1,0,0,x]
    - 9270*G[-1,0,-1,-1,0,-1,0,x]*Zeta[3]
    - 17110/9*G[-1,0,-1,-1,0,-1,-1,0,0,0,x]
    - 21632/9*G[-1,0,-1,-1,0,-1,-1,-1,0,0,x]
    - 21632/9*G[-1,0,-1,-1,0,-1,-1,x]*Zeta[3]
    + 21873*G[-1,0,-1,-1,0,x]*Zeta[5]
    + 19375/36*G[-1,0,-1,-1,-1,0,0,0,0,0,x]
    - 38*G[-1,0,-1,-1,-1,0,0,-1,0,0,x]
    + 38219/108*G[-1,0,-1,-1,-1,0,0,x]*Zeta[3]
    - 610/9*G[-1,0,-1,-1,-1,0,-1,0,0,0,x]
    - 4736/9*G[-1,0,-1,-1,-1,0,-1,-1,0,0,x]
    - 4736/9*G[-1,0,-1,-1,-1,0,-1,x]*Zeta[3]
    + 14375/36*G[-1,0,-1,-1,-1,-1,0,0,0,0,x]
    - 2372/9*G[-1,0,-1,-1,-1,-1,0,-1,0,0,x]
    + 1598/3*G[-1,0,-1,-1,-1,-1,0,x]*Zeta[3]
    + 775/36*G[-1,0,-1,-1,-1,-1,-1,0,0,0,x]
    + 575/36*G[-1,0,-1,-1,-1,-1,-1,-1,0,0,x]
    + 575/36*G[-1,0,-1,-1,-1,-1,-1,x]*Zeta[3]
    - 46129/36*G[-1,0,-1,-1,-1,x]*Zeta[5]
    + 1360427/108*G[-1,0,-1,-1,x]*Zeta[3]^2
    + 791713/72*G[-1,0,-1,x]*Zeta[7]
    - 51048/5*G[-1,0,x]*MZV[3,5]
    - 321325/9*G[-1,0,x]*Zeta[3]*Zeta[5]
    - 546875/144*G[-1,-1,0,0,0,0,0,0,0,0,x]
    + 1854*G[-1,-1,0,0,0,0,0,-1,0,0,x]
    - 2651875/432*G[-1,-1,0,0,0,0,0,x]*Zeta[3]
    + 1910*G[-1,-1,0,0,0,0,-1,0,0,0,x]
    + 3008*G[-1,-1,0,0,0,0,-1,-1,0,0,x]
    + 3008*G[-1,-1,0,0,0,0,-1,x]*Zeta[3]
    + 2000*G[-1,-1,0,0,0,-1,0,0,0,0,x]
    + 1536*G[-1,-1,0,0,0,-1,0,-1,0,0,x]
    - 202*G[-1,-1,0,0,0,-1,0,x]*Zeta[3]
    + 2550*G[-1,-1,0,0,0,-1,-1,0,0,0,x]
    - 320*G[-1,-1,0,0,0,-1,-1,-1,0,0,x]
    - 320*G[-1,-1,0,0,0,-1,-1,x]*Zeta[3]
    - 801575/144*G[-1,-1,0,0,0,x]*Zeta[5]
    + 4375/3*G[-1,-1,0,0,-1,0,0,0,0,0,x]
    + 1468*G[-1,-1,0,0,-1,0,0,-1,0,0,x]
    - 5251/9*G[-1,-1,0,0,-1,0,0,x]*Zeta[3]
    + 2920/3*G[-1,-1,0,0,-1,0,-1,0,0,0,x]
    - 2362/3*G[-1,-1,0,0,-1,0,-1,-1,0,0,x]
    - 2362/3*G[-1,-1,0,0,-1,0,-1,x]*Zeta[3]
    + 3625/3*G[-1,-1,0,0,-1,-1,0,0,0,0,x]
    - 3952/3*G[-1,-1,0,0,-1,-1,0,-1,0,0,x]
    + 6074/3*G[-1,-1,0,0,-1,-1,0,x]*Zeta[3]
    - 3125/3*G[-1,-1,0,0,-1,-1,-1,0,0,0,x]
    - 1295/3*G[-1,-1,0,0,-1,-1,-1,-1,0,0,x]
    - 1295/3*G[-1,-1,0,0,-1,-1,-1,x]*Zeta[3]
    - 296*G[-1,-1,0,0,-1,x]*Zeta[5]
    - 5671643/2592*G[-1,-1,0,0,x]*Zeta[3]^2
    + 96875/36*G[-1,-1,0,-1,0,0,0,0,0,0,x]
    + 2056/3*G[-1,-1,0,-1,0,0,0,-1,0,0,x]
    + 191095/108*G[-1,-1,0,-1,0,0,0,x]*Zeta[3]
    + 890*G[-1,-1,0,-1,0,0,-1,0,0,0,x]
    - 932/3*G[-1,-1,0,-1,0,0,-1,-1,0,0,x]
    - 932/3*G[-1,-1,0,-1,0,0,-1,x]*Zeta[3]
    - 3050/9*G[-1,-1,0,-1,0,-1,0,0,0,0,x]
    + 488/9*G[-1,-1,0,-1,0,-1,0,-1,0,0,x]
    - 346*G[-1,-1,0,-1,0,-1,0,x]*Zeta[3]
    - 13960/9*G[-1,-1,0,-1,0,-1,-1,0,0,0,x]
    - 11822/9*G[-1,-1,0,-1,0,-1,-1,-1,0,0,x]
    - 11822/9*G[-1,-1,0,-1,0,-1,-1,x]*Zeta[3]
    + 2077*G[-1,-1,0,-1,0,x]*Zeta[5]
    + 71875/36*G[-1,-1,0,-1,-1,0,0,0,0,0,x]
    - 482*G[-1,-1,0,-1,-1,0,0,-1,0,0,x]
    + 259319/108*G[-1,-1,0,-1,-1,0,0,x]*Zeta[3]
    - 11860/9*G[-1,-1,0,-1,-1,0,-1,0,0,0,x]
    - 3422/9*G[-1,-1,0,-1,-1,0,-1,-1,0,0,x]
    - 3422/9*G[-1,-1,0,-1,-1,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,-1,0,-1,-1,-1,0,0,0,0,x]
    - 122/9*G[-1,-1,0,-1,-1,-1,0,-1,0,0,x]
    + 308/3*G[-1,-1,0,-1,-1,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,-1,0,-1,-1,-1,-1,0,0,0,x]
    + 155/36*G[-1,-1,0,-1,-1,-1,-1,-1,0,0,x]
    + 155/36*G[-1,-1,0,-1,-1,-1,-1,x]*Zeta[3]
    + 74555/36*G[-1,-1,0,-1,-1,x]*Zeta[5]
    + 167375/108*G[-1,-1,0,-1,x]*Zeta[3]^2
    - 27949/8*G[-1,-1,0,x]*Zeta[7]
    - 109375/144*G[-1,-1,-1,0,0,0,0,0,0,0,x]
    + 382*G[-1,-1,-1,0,0,0,0,-1,0,0,x]
    - 530375/432*G[-1,-1,-1,0,0,0,0,x]*Zeta[3]
    + 400*G[-1,-1,-1,0,0,0,-1,0,0,0,x]
    + 510*G[-1,-1,-1,0,0,0,-1,-1,0,0,x]
    + 510*G[-1,-1,-1,0,0,0,-1,x]*Zeta[3]
    + 875/3*G[-1,-1,-1,0,0,-1,0,0,0,0,x]
    + 584/3*G[-1,-1,-1,0,0,-1,0,-1,0,0,x]
    + 182/3*G[-1,-1,-1,0,0,-1,0,x]*Zeta[3]
    + 725/3*G[-1,-1,-1,0,0,-1,-1,0,0,0,x]
    - 625/3*G[-1,-1,-1,0,0,-1,-1,-1,0,0,x]
    - 625/3*G[-1,-1,-1,0,0,-1,-1,x]*Zeta[3]
    - 160315/144*G[-1,-1,-1,0,0,x]*Zeta[5]
    + 19375/36*G[-1,-1,-1,0,-1,0,0,0,0,0,x]
    + 178*G[-1,-1,-1,0,-1,0,0,-1,0,0,x]
    + 38219/108*G[-1,-1,-1,0,-1,0,0,x]*Zeta[3]
    - 610/9*G[-1,-1,-1,0,-1,0,-1,0,0,0,x]
    - 2792/9*G[-1,-1,-1,0,-1,0,-1,-1,0,0,x]
    - 2792/9*G[-1,-1,-1,0,-1,0,-1,x]*Zeta[3]
    + 14375/36*G[-1,-1,-1,0,-1,-1,0,0,0,0,x]
    - 2372/9*G[-1,-1,-1,0,-1,-1,0,-1,0,0,x]
    + 1598/3*G[-1,-1,-1,0,-1,-1,0,x]*Zeta[3]
    + 775/36*G[-1,-1,-1,0,-1,-1,-1,0,0,0,x]
    + 575/36*G[-1,-1,-1,0,-1,-1,-1,-1,0,0,x]
    + 575/36*G[-1,-1,-1,0,-1,-1,-1,x]*Zeta[3]
    + 4415/36*G[-1,-1,-1,0,-1,x]*Zeta[5]
    - 17371/36*G[-1,-1,-1,0,x]*Zeta[3]^2
    - 21875/144*G[-1,-1,-1,-1,0,0,0,0,0,0,x]
    + 80*G[-1,-1,-1,-1,0,0,0,-1,0,0,x]
    - 106075/432*G[-1,-1,-1,-1,0,0,0,x]*Zeta[3]
    + 175/3*G[-1,-1,-1,-1,0,0,-1,0,0,0,x]
    + 145/3*G[-1,-1,-1,-1,0,0,-1,-1,0,0,x]
    + 145/3*G[-1,-1,-1,-1,0,0,-1,x]*Zeta[3]
    + 3875/36*G[-1,-1,-1,-1,0,-1,0,0,0,0,x]
    - 122/9*G[-1,-1,-1,-1,0,-1,0,-1,0,0,x]
    + 308/3*G[-1,-1,-1,-1,0,-1,0,x]*Zeta[3]
    + 2875/36*G[-1,-1,-1,-1,0,-1,-1,0,0,0,x]
    + 155/36*G[-1,-1,-1,-1,0,-1,-1,-1,0,0,x]
    + 155/36*G[-1,-1,-1,-1,0,-1,-1,x]*Zeta[3]
    - 2743/12*G[-1,-1,-1,-1,0,x]*Zeta[5]
    - 4375/144*G[-1,-1,-1,-1,-1,0,0,0,0,0,x]
    + 35/3*G[-1,-1,-1,-1,-1,0,0,-1,0,0,x]
    - 21215/432*G[-1,-1,-1,-1,-1,0,0,x]*Zeta[3]
    + 775/36*G[-1,-1,-1,-1,-1,0,-1,0,0,0,x]
    + 575/36*G[-1,-1,-1,-1,-1,0,-1,-1,0,0,x]
    + 575/36*G[-1,-1,-1,-1,-1,0,-1,x]*Zeta[3]
    - 875/144*G[-1,-1,-1,-1,-1,-1,0,0,0,0,x]
    + 155/36*G[-1,-1,-1,-1,-1,-1,0,-1,0,0,x]
    - 115/12*G[-1,-1,-1,-1,-1,-1,0,x]*Zeta[3]
    - 175/144*G[-1,-1,-1,-1,-1,-1,-1,0,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,-1,-1,-1,0,0,x]
    - 35/144*G[-1,-1,-1,-1,-1,-1,-1,x]*Zeta[3]
    + 1645/144*G[-1,-1,-1,-1,-1,x]*Zeta[5]
    - 37667/432*G[-1,-1,-1,-1,x]*Zeta[3]^2
    + 75955/144*G[-1,-1,-1,x]*Zeta[7]
    - 1990*G[-1,-1,x]*MZV[3,5]
    - 421255/54*G[-1,-1,x]*Zeta[3]*Zeta[5]
    - 11228099/2592*G[-1,x]*Zeta[3]^3
    + 8710483/144*G[-1,x]*Zeta[9]
    - 41320/21*MZV[3,7]
    - 5614975235561/1931334451200*Pi^10
    + 20/3*Pi^2*G[0,0,0,0,0,0,0,-1,x]
    - 11/9*Pi^2*G[0,0,0,0,0,0,-1,0,x]
    + 31/3*Pi^2*G[0,0,0,0,0,0,-1,-1,x]
    + 559/9*Pi^2*G[0,0,0,0,0,-1,0,0,x]
    + 200/3*Pi^2*G[0,0,0,0,0,-1,0,-1,x]
    + 725/9*Pi^2*G[0,0,0,0,0,-1,-1,0,x]
    - 1660/3*Pi^2*G[0,0,0,0,0,-1,-1,-1,x]
    - 485/9*Pi^2*G[0,0,0,0,-1,0,0,0,x]
    + 136/3*Pi^2*G[0,0,0,0,-1,0,0,-1,x]
    + 61/9*Pi^2*G[0,0,0,0,-1,0,-1,0,x]
    - 221/3*Pi^2*G[0,0,0,0,-1,0,-1,-1,x]
    - 29/18*Pi^2*G[0,0,0,0,-1,-1,0,0,x]
    + 340/3*Pi^2*G[0,0,0,0,-1,-1,0,-1,x]
    + 1957/9*Pi^2*G[0,0,0,0,-1,-1,-1,0,x]
    - 1637/3*Pi^2*G[0,0,0,0,-1,-1,-1,-1,x]
    - 891/2*Pi^2*G[0,0,0,0,-1,x]*Zeta[3]
    - 5275/18*Pi^2*G[0,0,0,-1,0,0,0,0,x]
    + 160/3*Pi^2*G[0,0,0,-1,0,0,0,-1,x]
    - 379/9*Pi^2*G[0,0,0,-1,0,0,-1,0,x]
    + 179/3*Pi^2*G[0,0,0,-1,0,0,-1,-1,x]
    - 383/9*Pi^2*G[0,0,0,-1,0,-1,0,0,x]
    - 232*Pi^2*G[0,0,0,-1,0,-1,0,-1,x]
    - 343/9*Pi^2*G[0,0,0,-1,0,-1,-1,0,x]
    + 248/3*Pi^2*G[0,0,0,-1,0,-1,-1,-1,x]
    + 4207/54*Pi^2*G[0,0,0,-1,0,x]*Zeta[3]
    - 2200/9*Pi^2*G[0,0,0,-1,-1,0,0,0,x]
    + 740/3*Pi^2*G[0,0,0,-1,-1,0,0,-1,x]
    - 619/9*Pi^2*G[0,0,0,-1,-1,0,-1,0,x]
    - 121/3*Pi^2*G[0,0,0,-1,-1,0,-1,-1,x]
    - 1447/18*Pi^2*G[0,0,0,-1,-1,-1,0,0,x]
    - 796/3*Pi^2*G[0,0,0,-1,-1,-1,0,-1,x]
    + 785/9*Pi^2*G[0,0,0,-1,-1,-1,-1,0,x]
    + 10325/3*Pi^2*G[0,0,0,-1,-1,-1,-1,-1,x]
    - 7507/6*Pi^2*G[0,0,0,-1,-1,x]*Zeta[3]
    + 11875/36*Pi^2*G[0,0,-1,0,0,0,0,0,x]
    - 1064/3*Pi^2*G[0,0,-1,0,0,0,0,-1,x]
    + 2741/9*Pi^2*G[0,0,-1,0,0,0,-1,0,x]
    - 4141/3*Pi^2*G[0,0,-1,0,0,0,-1,-1,x]
    + 4028/9*Pi^2*G[0,0,-1,0,0,-1,0,0,x]
    - 4700/3*Pi^2*G[0,0,-1,0,0,-1,0,-1,x]
    - 5315/9*Pi^2*G[0,0,-1,0,0,-1,-1,0,x]
    + 2290/3*Pi^2*G[0,0,-1,0,0,-1,-1,-1,x]
    + 104117/108*Pi^2*G[0,0,-1,0,0,x]*Zeta[3]
    + 1255/9*Pi^2*G[0,0,-1,0,-1,0,0,0,x]
    - 2260/3*Pi^2*G[0,0,-1,0,-1,0,0,-1,x]
    - 247*Pi^2*G[0,0,-1,0,-1,0,-1,0,x]
    - 959*Pi^2*G[0,0,-1,0,-1,0,-1,-1,x]
    - 11261/18*Pi^2*G[0,0,-1,0,-1,-1,0,0,x]
    - 172*Pi^2*G[0,0,-1,0,-1,-1,0,-1,x]
    - 1967/9*Pi^2*G[0,0,-1,0,-1,-1,-1,0,x]
    + 13987/3*Pi^2*G[0,0,-1,0,-1,-1,-1,-1,x]
    + 4981/18*Pi^2*G[0,0,-1,0,-1,x]*Zeta[3]
    - 16375/36*Pi^2*G[0,0,-1,-1,0,0,0,0,x]
    - 2044/3*Pi^2*G[0,0,-1,-1,0,0,0,-1,x]
    - 755/9*Pi^2*G[0,0,-1,-1,0,0,-1,0,x]
    - 1475/3*Pi^2*G[0,0,-1,-1,0,0,-1,-1,x]
    - 2839/9*Pi^2*G[0,0,-1,-1,0,-1,0,0,x]
    - 120*Pi^2*G[0,0,-1,-1,0,-1,0,-1,x]
    - 1463/9*Pi^2*G[0,0,-1,-1,0,-1,-1,0,x]
    + 6628/3*Pi^2*G[0,0,-1,-1,0,-1,-1,-1,x]
    + 38387/54*Pi^2*G[0,0,-1,-1,0,x]*Zeta[3]
    - 43745/36*Pi^2*G[0,0,-1,-1,-1,0,0,0,x]
    + 1030/3*Pi^2*G[0,0,-1,-1,-1,0,0,-1,x]
    + 1141/9*Pi^2*G[0,0,-1,-1,-1,0,-1,0,x]
    + 3139/3*Pi^2*G[0,0,-1,-1,-1,0,-1,-1,x]
    - 20167/36*Pi^2*G[0,0,-1,-1,-1,-1,0,0,x]
    + 2092/3*Pi^2*G[0,0,-1,-1,-1,-1,0,-1,x]
    - 1043/9*Pi^2*G[0,0,-1,-1,-1,-1,-1,0,x]
    - 769/6*Pi^2*G[0,0,-1,-1,-1,-1,-1,-1,x]
    + 18685/12*Pi^2*G[0,0,-1,-1,-1,x]*Zeta[3]
    + 8368/9*Pi^2*G[0,0,-1,x]*Zeta[5]
    + 634375/144*Pi^2*G[0,-1,0,0,0,0,0,0,x]
    - 1964/3*Pi^2*G[0,-1,0,0,0,0,0,-1,x]
    + 7493/9*Pi^2*G[0,-1,0,0,0,0,-1,0,x]
    - 9733/3*Pi^2*G[0,-1,0,0,0,0,-1,-1,x]
    + 1328/9*Pi^2*G[0,-1,0,0,0,-1,0,0,x]
    + 7720/3*Pi^2*G[0,-1,0,0,0,-1,0,-1,x]
    + 2845/9*Pi^2*G[0,-1,0,0,0,-1,-1,0,x]
    - 11750/3*Pi^2*G[0,-1,0,0,0,-1,-1,-1,x]
    + 382595/432*Pi^2*G[0,-1,0,0,0,x]*Zeta[3]
    + 4525/18*Pi^2*G[0,-1,0,0,-1,0,0,0,x]
    + 1544/3*Pi^2*G[0,-1,0,0,-1,0,0,-1,x]
    - 4831/9*Pi^2*G[0,-1,0,0,-1,0,-1,0,x]
    + 8351/3*Pi^2*G[0,-1,0,0,-1,0,-1,-1,x]
    - 4211/9*Pi^2*G[0,-1,0,0,-1,-1,0,0,x]
    + 2528/3*Pi^2*G[0,-1,0,0,-1,-1,0,-1,x]
    - 5419/9*Pi^2*G[0,-1,0,0,-1,-1,-1,0,x]
    + 2504/3*Pi^2*G[0,-1,0,0,-1,-1,-1,-1,x]
    - 55/3*Pi^2*G[0,-1,0,0,-1,x]*Zeta[3]
    + 575/18*Pi^2*G[0,-1,0,-1,0,0,0,0,x]
    - 880/3*Pi^2*G[0,-1,0,-1,0,0,0,-1,x]
    - 10187/9*Pi^2*G[0,-1,0,-1,0,0,-1,0,x]
    + 8647/3*Pi^2*G[0,-1,0,-1,0,0,-1,-1,x]
    - 724*Pi^2*G[0,-1,0,-1,0,-1,0,0,x]
    - 464/3*Pi^2*G[0,-1,0,-1,0,-1,0,-1,x]
    - 49/3*Pi^2*G[0,-1,0,-1,0,-1,-1,0,x]
    + 4034*Pi^2*G[0,-1,0,-1,0,-1,-1,-1,x]
    - 41/54*Pi^2*G[0,-1,0,-1,0,x]*Zeta[3]
    - 13060/9*Pi^2*G[0,-1,0,-1,-1,0,0,0,x]
    - 176/3*Pi^2*G[0,-1,0,-1,-1,0,0,-1,x]
    + 35/3*Pi^2*G[0,-1,0,-1,-1,0,-1,0,x]
    + 2175*Pi^2*G[0,-1,0,-1,-1,0,-1,-1,x]
    - 21175/18*Pi^2*G[0,-1,0,-1,-1,-1,0,0,x]
    + 1326*Pi^2*G[0,-1,0,-1,-1,-1,0,-1,x]
    - 4591/9*Pi^2*G[0,-1,0,-1,-1,-1,-1,0,x]
    - 1639/3*Pi^2*G[0,-1,0,-1,-1,-1,-1,-1,x]
    + 38615/18*Pi^2*G[0,-1,0,-1,-1,x]*Zeta[3]
    + 26959/12*Pi^2*G[0,-1,0,x]*Zeta[5]
    + 439375/144*Pi^2*G[0,-1,-1,0,0,0,0,0,x]
    - 6280/3*Pi^2*G[0,-1,-1,0,0,0,0,-1,x]
    - 17351/9*Pi^2*G[0,-1,-1,0,0,0,-1,0,x]
    + 11161/3*Pi^2*G[0,-1,-1,0,0,0,-1,-1,x]
    - 35017/18*Pi^2*G[0,-1,-1,0,0,-1,0,0,x]
    + 10184/3*Pi^2*G[0,-1,-1,0,0,-1,0,-1,x]
    + 5465/9*Pi^2*G[0,-1,-1,0,0,-1,-1,0,x]
    + 815/3*Pi^2*G[0,-1,-1,0,0,-1,-1,-1,x]
    + 608531/432*Pi^2*G[0,-1,-1,0,0,x]*Zeta[3]
    - 13915/9*Pi^2*G[0,-1,-1,0,-1,0,0,0,x]
    + 2668/3*Pi^2*G[0,-1,-1,0,-1,0,0,-1,x]
    + 341*Pi^2*G[0,-1,-1,0,-1,0,-1,0,x]
    + 1727*Pi^2*G[0,-1,-1,0,-1,0,-1,-1,x]
    - 4543/18*Pi^2*G[0,-1,-1,0,-1,-1,0,0,x]
    + 470*Pi^2*G[0,-1,-1,0,-1,-1,0,-1,x]
    - 2431/9*Pi^2*G[0,-1,-1,0,-1,-1,-1,0,x]
    - 1999/3*Pi^2*G[0,-1,-1,0,-1,-1,-1,-1,x]
    + 35/18*Pi^2*G[0,-1,-1,0,-1,x]*Zeta[3]
    + 25375/144*Pi^2*G[0,-1,-1,-1,0,0,0,0,x]
    - 350/3*Pi^2*G[0,-1,-1,-1,0,0,0,-1,x]
    + 1625/9*Pi^2*G[0,-1,-1,-1,0,0,-1,0,x]
    - 1900/3*Pi^2*G[0,-1,-1,-1,0,0,-1,-1,x]
    + 623/18*Pi^2*G[0,-1,-1,-1,0,-1,0,0,x]
    + 70*Pi^2*G[0,-1,-1,-1,0,-1,0,-1,x]
    - 571/9*Pi^2*G[0,-1,-1,-1,0,-1,-1,0,x]
    - 559/3*Pi^2*G[0,-1,-1,-1,0,-1,-1,-1,x]
    + 4876/27*Pi^2*G[0,-1,-1,-1,0,x]*Zeta[3]
    + 17575/144*Pi^2*G[0,-1,-1,-1,-1,0,0,0,x]
    - 121/3*Pi^2*G[0,-1,-1,-1,-1,0,0,-1,x]
    - 385/9*Pi^2*G[0,-1,-1,-1,-1,0,-1,0,x]
    - 115/3*Pi^2*G[0,-1,-1,-1,-1,0,-1,-1,x]
    + 1015/144*Pi^2*G[0,-1,-1,-1,-1,-1,0,0,x]
    - 25/3*Pi^2*G[0,-1,-1,-1,-1,-1,0,-1,x]
    + 28/9*Pi^2*G[0,-1,-1,-1,-1,-1,-1,0,x]
    + 7/8*Pi^2*G[0,-1,-1,-1,-1,-1,-1,-1,x]
    + 7417/144*Pi^2*G[0,-1,-1,-1,-1,x]*Zeta[3]
    + 67877/144*Pi^2*G[0,-1,-1,x]*Zeta[5]
    + 143/9*Pi^2*G[0,-1,x]*Zeta[3]^2
    - 3516251/576*Pi^2*G[0,x]*Zeta[7]
    - 8078125/1728*Pi^2*G[-1,0,0,0,0,0,0,0,x]
    + 4695*Pi^2*G[-1,0,0,0,0,0,0,-1,x]
    - 1513*Pi^2*G[-1,0,0,0,0,0,-1,0,x]
    + 9174*Pi^2*G[-1,0,0,0,0,0,-1,-1,x]
    - 2679/2*Pi^2*G[-1,0,0,0,0,-1,0,0,x]
    + 6116*Pi^2*G[-1,0,0,0,0,-1,0,-1,x]
    + 3179*Pi^2*G[-1,0,0,0,0,-1,-1,0,x]
    - 2017*Pi^2*G[-1,0,0,0,0,-1,-1,-1,x]
    - 26173925/5184*Pi^2*G[-1,0,0,0,0,x]*Zeta[3]
    - 485*Pi^2*G[-1,0,0,0,-1,0,0,0,x]
    + 5452*Pi^2*G[-1,0,0,0,-1,0,0,-1,x]
    + 6217/3*Pi^2*G[-1,0,0,0,-1,0,-1,0,x]
    - 2377*Pi^2*G[-1,0,0,0,-1,0,-1,-1,x]
    + 7049/2*Pi^2*G[-1,0,0,0,-1,-1,0,0,x]
    - 4628*Pi^2*G[-1,0,0,0,-1,-1,0,-1,x]
    - 1375/3*Pi^2*G[-1,0,0,0,-1,-1,-1,0,x]
    + 575*Pi^2*G[-1,0,0,0,-1,-1,-1,-1,x]
    - 8249/2*Pi^2*G[-1,0,0,0,-1,x]*Zeta[3]
    + 13525/36*Pi^2*G[-1,0,0,-1,0,0,0,0,x]
    + 3398*Pi^2*G[-1,0,0,-1,0,0,0,-1,x]
    + 5149/3*Pi^2*G[-1,0,0,-1,0,0,-1,0,x]
    - 1479*Pi^2*G[-1,0,0,-1,0,0,-1,-1,x]
    + 17867/9*Pi^2*G[-1,0,0,-1,0,-1,0,0,x]
    - 7006/3*Pi^2*G[-1,0,0,-1,0,-1,0,-1,x]
    - 3581/9*Pi^2*G[-1,0,0,-1,0,-1,-1,0,x]
    - 2324/3*Pi^2*G[-1,0,0,-1,0,-1,-1,-1,x]
    - 9415/6*Pi^2*G[-1,0,0,-1,0,x]*Zeta[3]
    + 31745/12*Pi^2*G[-1,0,0,-1,-1,0,0,0,x]
    - 1770*Pi^2*G[-1,0,0,-1,-1,0,0,-1,x]
    - 10517/9*Pi^2*G[-1,0,0,-1,-1,0,-1,0,x]
    + 637/3*Pi^2*G[-1,0,0,-1,-1,0,-1,-1,x]
    - 24167/36*Pi^2*G[-1,0,0,-1,-1,-1,0,0,x]
    + 2416/3*Pi^2*G[-1,0,0,-1,-1,-1,0,-1,x]
    - 245*Pi^2*G[-1,0,0,-1,-1,-1,-1,0,x]
    - 2065/6*Pi^2*G[-1,0,0,-1,-1,-1,-1,-1,x]
    + 84535/36*Pi^2*G[-1,0,0,-1,-1,x]*Zeta[3]
    - 6030913/1728*Pi^2*G[-1,0,0,x]*Zeta[5]
    + 635125/432*Pi^2*G[-1,0,-1,0,0,0,0,0,x]
    + 4870/3*Pi^2*G[-1,0,-1,0,0,0,0,-1,x]
    + 12167/9*Pi^2*G[-1,0,-1,0,0,0,-1,0,x]
    - 7027/3*Pi^2*G[-1,0,-1,0,0,0,-1,-1,x]
    + 18995/18*Pi^2*G[-1,0,-1,0,0,-1,0,0,x]
    - 270*Pi^2*G[-1,0,-1,0,0,-1,0,-1,x]
    + 247/9*Pi^2*G[-1,0,-1,0,0,-1,-1,0,x]
    - 859*Pi^2*G[-1,0,-1,0,0,-1,-1,-1,x]
    - 649783/1296*Pi^2*G[-1,0,-1,0,0,x]*Zeta[3]
    + 49435/54*Pi^2*G[-1,0,-1,0,-1,0,0,0,x]
    - 2002/3*Pi^2*G[-1,0,-1,0,-1,0,0,-1,x]
    - 17063/27*Pi^2*G[-1,0,-1,0,-1,0,-1,0,x]
    + 18283/9*Pi^2*G[-1,0,-1,0,-1,0,-1,-1,x]
    - 18287/27*Pi^2*G[-1,0,-1,0,-1,-1,0,0,x]
    + 11188/9*Pi^2*G[-1,0,-1,0,-1,-1,0,-1,x]
    - 14119/27*Pi^2*G[-1,0,-1,0,-1,-1,-1,0,x]
    - 15436/9*Pi^2*G[-1,0,-1,0,-1,-1,-1,-1,x]
    + 38441/27*Pi^2*G[-1,0,-1,0,-1,x]*Zeta[3]
    + 1064525/432*Pi^2*G[-1,0,-1,-1,0,0,0,0,x]
    - 4516/3*Pi^2*G[-1,0,-1,-1,0,0,0,-1,x]
    - 12017/9*Pi^2*G[-1,0,-1,-1,0,0,-1,0,x]
    + 8402/3*Pi^2*G[-1,0,-1,-1,0,0,-1,-1,x]
    - 37874/27*Pi^2*G[-1,0,-1,-1,0,-1,0,0,x]
    + 21988/9*Pi^2*G[-1,0,-1,-1,0,-1,0,-1,x]
    + 2261/27*Pi^2*G[-1,0,-1,-1,0,-1,-1,0,x]
    - 10816/9*Pi^2*G[-1,0,-1,-1,0,-1,-1,-1,x]
    + 228185/162*Pi^2*G[-1,0,-1,-1,0,x]*Zeta[3]
    + 25405/432*Pi^2*G[-1,0,-1,-1,-1,0,0,0,x]
    - 19*Pi^2*G[-1,0,-1,-1,-1,0,0,-1,x]
    + 2063/27*Pi^2*G[-1,0,-1,-1,-1,0,-1,0,x]
    - 2368/9*Pi^2*G[-1,0,-1,-1,-1,0,-1,-1,x]
    + 42581/432*Pi^2*G[-1,0,-1,-1,-1,-1,0,0,x]
    - 1186/9*Pi^2*G[-1,0,-1,-1,-1,-1,0,-1,x]
    + 25/27*Pi^2*G[-1,0,-1,-1,-1,-1,-1,0,x]
    + 575/72*Pi^2*G[-1,0,-1,-1,-1,-1,-1,-1,x]
    - 58277/432*Pi^2*G[-1,0,-1,-1,-1,x]*Zeta[3]
    - 142859/144*Pi^2*G[-1,0,-1,x]*Zeta[5]
    - 483443/972*Pi^2*G[-1,0,x]*Zeta[3]^2
    - 1615625/1728*Pi^2*G[-1,-1,0,0,0,0,0,0,x]
    + 927*Pi^2*G[-1,-1,0,0,0,0,0,-1,x]
    - 183*Pi^2*G[-1,-1,0,0,0,0,-1,0,x]
    + 1504*Pi^2*G[-1,-1,0,0,0,0,-1,-1,x]
    - 97*Pi^2*G[-1,-1,0,0,0,-1,0,0,x]
    + 768*Pi^2*G[-1,-1,0,0,0,-1,0,-1,x]
    + 1435/3*Pi^2*G[-1,-1,0,0,0,-1,-1,0,x]
    - 160*Pi^2*G[-1,-1,0,0,0,-1,-1,-1,x]
    - 5234785/5184*Pi^2*G[-1,-1,0,0,0,x]*Zeta[3]
    + 2705/36*Pi^2*G[-1,-1,0,0,-1,0,0,0,x]
    + 734*Pi^2*G[-1,-1,0,0,-1,0,0,-1,x]
    + 2641/9*Pi^2*G[-1,-1,0,0,-1,0,-1,0,x]
    - 1181/3*Pi^2*G[-1,-1,0,0,-1,0,-1,-1,x]
    + 6349/12*Pi^2*G[-1,-1,0,0,-1,-1,0,0,x]
    - 1976/3*Pi^2*G[-1,-1,0,0,-1,-1,0,-1,x]
    - 305/3*Pi^2*G[-1,-1,0,0,-1,-1,-1,0,x]
    - 1295/6*Pi^2*G[-1,-1,0,0,-1,-1,-1,-1,x]
    - 14383/36*Pi^2*G[-1,-1,0,0,-1,x]*Zeta[3]
    + 127025/432*Pi^2*G[-1,-1,0,-1,0,0,0,0,x]
    + 1028/3*Pi^2*G[-1,-1,0,-1,0,0,0,-1,x]
    + 1801/9*Pi^2*G[-1,-1,0,-1,0,0,-1,0,x]
    - 466/3*Pi^2*G[-1,-1,0,-1,0,0,-1,-1,x]
    + 9887/54*Pi^2*G[-1,-1,0,-1,0,-1,0,0,x]
    + 244/9*Pi^2*G[-1,-1,0,-1,0,-1,0,-1,x]
    - 1069/27*Pi^2*G[-1,-1,0,-1,0,-1,-1,0,x]
    - 5911/9*Pi^2*G[-1,-1,0,-1,0,-1,-1,-1,x]
    - 2930/81*Pi^2*G[-1,-1,0,-1,0,x]*Zeta[3]
    + 212905/432*Pi^2*G[-1,-1,0,-1,-1,0,0,0,x]
    - 241*Pi^2*G[-1,-1,0,-1,-1,0,0,-1,x]
    - 4219/27*Pi^2*G[-1,-1,0,-1,-1,0,-1,0,x]
    - 1711/9*Pi^2*G[-1,-1,0,-1,-1,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,-1,0,-1,-1,-1,0,0,x]
    - 61/9*Pi^2*G[-1,-1,0,-1,-1,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,-1,0,-1,-1,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,-1,0,-1,-1,-1,-1,-1,x]
    + 78007/432*Pi^2*G[-1,-1,0,-1,-1,x]*Zeta[3]
    - 346085/432*Pi^2*G[-1,-1,0,x]*Zeta[5]
    - 323125/1728*Pi^2*G[-1,-1,-1,0,0,0,0,0,x]
    + 191*Pi^2*G[-1,-1,-1,0,0,0,0,-1,x]
    - 55/3*Pi^2*G[-1,-1,-1,0,0,0,-1,0,x]
    + 255*Pi^2*G[-1,-1,-1,0,0,0,-1,-1,x]
    + 541/36*Pi^2*G[-1,-1,-1,0,0,-1,0,0,x]
    + 292/3*Pi^2*G[-1,-1,-1,0,0,-1,0,-1,x]
    + 75*Pi^2*G[-1,-1,-1,0,0,-1,-1,0,x]
    - 625/6*Pi^2*G[-1,-1,-1,0,0,-1,-1,-1,x]
    - 1046957/5184*Pi^2*G[-1,-1,-1,0,0,x]*Zeta[3]
    + 25405/432*Pi^2*G[-1,-1,-1,0,-1,0,0,0,x]
    + 89*Pi^2*G[-1,-1,-1,0,-1,0,0,-1,x]
    + 1091/27*Pi^2*G[-1,-1,-1,0,-1,0,-1,0,x]
    - 1396/9*Pi^2*G[-1,-1,-1,0,-1,0,-1,-1,x]
    + 42581/432*Pi^2*G[-1,-1,-1,0,-1,-1,0,0,x]
    - 1186/9*Pi^2*G[-1,-1,-1,0,-1,-1,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,-1,0,-1,-1,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,-1,0,-1,-1,-1,-1,x]
    - 27173/432*Pi^2*G[-1,-1,-1,0,-1,x]*Zeta[3]
    - 64625/1728*Pi^2*G[-1,-1,-1,-1,0,0,0,0,x]
    + 40*Pi^2*G[-1,-1,-1,-1,0,0,0,-1,x]
    + 5/3*Pi^2*G[-1,-1,-1,-1,0,0,-1,0,x]
    + 145/6*Pi^2*G[-1,-1,-1,-1,0,0,-1,-1,x]
    + 5081/432*Pi^2*G[-1,-1,-1,-1,0,-1,0,0,x]
    - 61/9*Pi^2*G[-1,-1,-1,-1,0,-1,0,-1,x]
    + 340/27*Pi^2*G[-1,-1,-1,-1,0,-1,-1,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,-1,0,-1,-1,-1,x]
    - 54751/1296*Pi^2*G[-1,-1,-1,-1,0,x]*Zeta[3]
    - 12925/1728*Pi^2*G[-1,-1,-1,-1,-1,0,0,0,x]
    + 35/6*Pi^2*G[-1,-1,-1,-1,-1,0,0,-1,x]
    + 25/27*Pi^2*G[-1,-1,-1,-1,-1,0,-1,0,x]
    + 575/72*Pi^2*G[-1,-1,-1,-1,-1,0,-1,-1,x]
    - 2585/1728*Pi^2*G[-1,-1,-1,-1,-1,-1,0,0,x]
    + 155/72*Pi^2*G[-1,-1,-1,-1,-1,-1,0,-1,x]
    - 35/216*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,0,x]
    - 35/288*Pi^2*G[-1,-1,-1,-1,-1,-1,-1,-1,x]
    - 6535/1728*Pi^2*G[-1,-1,-1,-1,-1,x]*Zeta[3]
    + 17143/576*Pi^2*G[-1,-1,-1,x]*Zeta[5]
    - 162833/1296*Pi^2*G[-1,-1,x]*Zeta[3]^2
    + 462905/64*Pi^2*G[-1,x]*Zeta[7]
    - 143971/90*Pi^2*MZV[3,5]
    - 5263223/480*Pi^2*Zeta[3]*Zeta[5]
    - 805/54*Pi^4*G[0,0,0,0,0,-1,x]
    + 9/10*Pi^4*G[0,0,0,0,-1,0,x]
    - 20867/540*Pi^4*G[0,0,0,0,-1,-1,x]
    - 2917/144*Pi^4*G[0,0,0,-1,0,0,x]
    - 4067/270*Pi^4*G[0,0,0,-1,0,-1,x]
    - 347/10*Pi^4*G[0,0,0,-1,-1,0,x]
    + 118703/540*Pi^4*G[0,0,0,-1,-1,-1,x]
    + 19307/288*Pi^4*G[0,0,-1,0,0,0,x]
    + 2999/27*Pi^4*G[0,0,-1,0,0,-1,x]
    + 4699/90*Pi^4*G[0,0,-1,0,-1,0,x]
    + 19289/108*Pi^4*G[0,0,-1,0,-1,-1,x]
    + 73549/1440*Pi^4*G[0,0,-1,-1,0,0,x]
    + 18779/270*Pi^4*G[0,0,-1,-1,0,-1,x]
    - 6881/90*Pi^4*G[0,0,-1,-1,-1,0,x]
    - 153061/1080*Pi^4*G[0,0,-1,-1,-1,-1,x]
    + 2584073/12960*Pi^4*G[0,0,-1,x]*Zeta[3]
    + 1153505/3456*Pi^4*G[0,-1,0,0,0,0,x]
    - 5575/27*Pi^4*G[0,-1,0,0,0,-1,x]
    - 43/2*Pi^4*G[0,-1,0,0,-1,0,x]
    - 5059/54*Pi^4*G[0,-1,0,0,-1,-1,x]
    + 7423/240*Pi^4*G[0,-1,0,-1,0,0,x]
    + 1364/15*Pi^4*G[0,-1,0,-1,0,-1,x]
    - 4133/90*Pi^4*G[0,-1,0,-1,-1,0,x]
    - 177973/540*Pi^4*G[0,-1,0,-1,-1,-1,x]
    + 186557/3240*Pi^4*G[0,-1,0,x]*Zeta[3]
    + 1246345/3456*Pi^4*G[0,-1,-1,0,0,0,x]
    - 216727/540*Pi^4*G[0,-1,-1,0,0,-1,x]
    - 2467/18*Pi^4*G[0,-1,-1,0,-1,0,x]
    - 69469/540*Pi^4*G[0,-1,-1,0,-1,-1,x]
    + 393901/17280*Pi^4*G[0,-1,-1,-1,0,0,x]
    - 2989/540*Pi^4*G[0,-1,-1,-1,0,-1,x]
    + 4669/540*Pi^4*G[0,-1,-1,-1,-1,0,x]
    + 9101/4320*Pi^4*G[0,-1,-1,-1,-1,-1,x]
    - 1502773/51840*Pi^4*G[0,-1,-1,x]*Zeta[3]
    - 11741129/23040*Pi^4*G[0,x]*Zeta[5]
    - 10134625/13824*Pi^4*G[-1,0,0,0,0,0,x]
    - 459/4*Pi^4*G[-1,0,0,0,0,-1,x]
    - 12533/30*Pi^4*G[-1,0,0,0,-1,0,x]
    + 159569/180*Pi^4*G[-1,0,0,0,-1,-1,x]
    - 946789/4320*Pi^4*G[-1,0,0,-1,0,0,x]
    + 111197/270*Pi^4*G[-1,0,0,-1,0,-1,x]
    + 75199/270*Pi^4*G[-1,0,0,-1,-1,0,x]
    - 21829/120*Pi^4*G[-1,0,0,-1,-1,-1,x]
    - 90378493/207360*Pi^4*G[-1,0,0,x]*Zeta[3]
    - 51455/3456*Pi^4*G[-1,0,-1,0,0,0,x]
    + 109453/540*Pi^4*G[-1,0,-1,0,0,-1,x]
    + 2141/18*Pi^4*G[-1,0,-1,0,-1,0,x]
    - 53353/162*Pi^4*G[-1,0,-1,0,-1,-1,x]
    + 972713/3456*Pi^4*G[-1,0,-1,-1,0,0,x]
    - 68347/162*Pi^4*G[-1,0,-1,-1,0,-1,x]
    + 103/15*Pi^4*G[-1,0,-1,-1,-1,0,x]
    + 327959/12960*Pi^4*G[-1,0,-1,-1,-1,-1,x]
    - 44056063/155520*Pi^4*G[-1,0,-1,x]*Zeta[3]
    - 2026925/13824*Pi^4*G[-1,-1,0,0,0,0,x]
    + 2063/90*Pi^4*G[-1,-1,0,0,0,-1,x]
    - 12341/270*Pi^4*G[-1,-1,0,0,-1,0,x]
    + 39887/360*Pi^4*G[-1,-1,0,0,-1,-1,x]
    - 10291/3456*Pi^4*G[-1,-1,0,-1,0,0,x]
    - 2593/1620*Pi^4*G[-1,-1,0,-1,0,-1,x]
    + 1555/36*Pi^4*G[-1,-1,0,-1,-1,0,x]
    + 59939/12960*Pi^4*G[-1,-1,0,-1,-1,-1,x]
    - 341107/3456*Pi^4*G[-1,-1,0,x]*Zeta[3]
    - 405385/13824*Pi^4*G[-1,-1,-1,0,0,0,x]
    + 249/40*Pi^4*G[-1,-1,-1,0,0,-1,x]
    - 10/3*Pi^4*G[-1,-1,-1,0,-1,0,x]
    + 327959/12960*Pi^4*G[-1,-1,-1,0,-1,-1,x]
    - 81077/13824*Pi^4*G[-1,-1,-1,-1,0,0,x]
    + 59939/12960*Pi^4*G[-1,-1,-1,-1,0,-1,x]
    - 79/96*Pi^4*G[-1,-1,-1,-1,-1,0,x]
    - 4279/10368*Pi^4*G[-1,-1,-1,-1,-1,-1,x]
    - 3029357/622080*Pi^4*G[-1,-1,-1,x]*Zeta[3]
    + 40387049/207360*Pi^4*G[-1,x]*Zeta[5]
    - 1124246009/3110400*Pi^4*Zeta[3]^2
    + 7433/480*Pi^6*G[0,0,0,-1,x]
    - 55511/12960*Pi^6*G[0,0,-1,0,x]
    - 3590189/181440*Pi^6*G[0,0,-1,-1,x]
    + 11803177/483840*Pi^6*G[0,-1,0,0,x]
    - 37921/2016*Pi^6*G[0,-1,0,-1,x]
    + 632983/15120*Pi^6*G[0,-1,-1,0,x]
    + 154327/48384*Pi^6*G[0,-1,-1,-1,x]
    - 11518517/387072*Pi^6*G[0,x]*Zeta[3]
    - 102683095/1161216*Pi^6*G[-1,0,0,0,x]
    + 922367/181440*Pi^6*G[-1,0,0,-1,x]
    - 2399/160*Pi^6*G[-1,0,-1,0,x]
    + 62933177/725760*Pi^6*G[-1,0,-1,-1,x]
    - 20536619/1161216*Pi^6*G[-1,-1,0,0,x]
    + 1739833/145152*Pi^6*G[-1,-1,0,-1,x]
    - 707981/241920*Pi^6*G[-1,-1,-1,0,x]
    - 3650821/2903040*Pi^6*G[-1,-1,-1,-1,x]
    - 296119079/17418240*Pi^6*G[-1,x]*Zeta[3]
    + 643964033/43545600*Pi^8*G[0,-1,x]
    - 2184784241/653184000*Pi^8*G[-1,0,x]
    - 947339119/522547200*Pi^8*G[-1,-1,x]
    - 5459777/108*Zeta[3]*Zeta[7]
    - 1516801249/25200*Zeta[5]^2
  }, -10, 1, 1],
6 -> SeriesData[eps, 0, {
  (* eps^-12 *)
    16/2025
  ,
  (* eps^-11 *)
    77/7200*G[0,x]
  ,
  (* eps^-10 *)
    - 191/25920*Pi^2
  ,
  (* eps^-9 *)
    - 7/200*G[-1,0,0,x]
    + 413/14400*Pi^2*G[0,x]
    - 7/400*Pi^2*G[-1,x]
    - 14201/64800*Zeta[3]
  ,
  (* eps^-8 *)
    7/24*G[0,-1,0,0,x]
    - 1939/3600*G[0,x]*Zeta[3]
    - 21/100*G[-1,0,0,0,x]
    - 7/200*G[-1,-1,0,0,x]
    - 7/200*G[-1,x]*Zeta[3]
    + 7/48*Pi^2*G[0,-1,x]
    - 7/240*Pi^2*G[-1,0,x]
    - 7/400*Pi^2*G[-1,-1,x]
    - 139447/3888000*Pi^4
  ,
  (* eps^-7 *)
    - 7/15*G[0,0,-1,0,0,x]
    + 7/4*G[0,-1,0,0,0,x]
    + 77/120*G[0,-1,-1,0,0,x]
    + 77/120*G[0,-1,x]*Zeta[3]
    - 63/50*G[-1,0,0,0,0,x]
    + 7/9*G[-1,0,-1,0,0,x]
    - 623/360*G[-1,0,x]*Zeta[3]
    - 21/100*G[-1,-1,0,0,0,x]
    - 7/200*G[-1,-1,-1,0,0,x]
    - 7/200*G[-1,-1,x]*Zeta[3]
    - 7/30*Pi^2*G[0,0,-1,x]
    + 133/720*Pi^2*G[0,-1,0,x]
    + 77/240*Pi^2*G[0,-1,-1,x]
    - 1127/3600*Pi^2*G[-1,0,0,x]
    + 7/18*Pi^2*G[-1,0,-1,x]
    - 7/240*Pi^2*G[-1,-1,0,x]
    - 7/400*Pi^2*G[-1,-1,-1,x]
    + 119113/129600*Pi^2*Zeta[3]
    + 73913/864000*Pi^4*G[0,x]
    - 19117/216000*Pi^4*G[-1,x]
    + 111547/36000*Zeta[5]
  ,
  (* eps^-6 *)
    91/90*G[0,0,0,-1,0,0,x]
    - 14/5*G[0,0,-1,0,0,0,x]
    - 49/15*G[0,0,-1,-1,0,0,x]
    - 49/15*G[0,0,-1,x]*Zeta[3]
    + 21/2*G[0,-1,0,0,0,0,x]
    - 371/90*G[0,-1,0,-1,0,0,x]
    + 875/72*G[0,-1,0,x]*Zeta[3]
    + 77/20*G[0,-1,-1,0,0,0,x]
    - 7/120*G[0,-1,-1,-1,0,0,x]
    - 7/120*G[0,-1,-1,x]*Zeta[3]
    - 91217/6000*G[0,x]*Zeta[5]
    - 189/25*G[-1,0,0,0,0,0,x]
    + 119/45*G[-1,0,0,-1,0,0,x]
    - 3143/300*G[-1,0,0,x]*Zeta[3]
    + 14/3*G[-1,0,-1,0,0,0,x]
    + 259/90*G[-1,0,-1,-1,0,0,x]
    + 259/90*G[-1,0,-1,x]*Zeta[3]
    - 63/50*G[-1,-1,0,0,0,0,x]
    + 7/9*G[-1,-1,0,-1,0,0,x]
    - 623/360*G[-1,-1,0,x]*Zeta[3]
    - 21/100*G[-1,-1,-1,0,0,0,x]
    - 7/200*G[-1,-1,-1,-1,0,0,x]
    - 7/200*G[-1,-1,-1,x]*Zeta[3]
    + 301/150*G[-1,x]*Zeta[5]
    + 91/180*Pi^2*G[0,0,0,-1,x]
    + 7/90*Pi^2*G[0,0,-1,0,x]
    - 49/30*Pi^2*G[0,0,-1,-1,x]
    + 1393/720*Pi^2*G[0,-1,0,0,x]
    - 371/180*Pi^2*G[0,-1,0,-1,x]
    + 469/720*Pi^2*G[0,-1,-1,0,x]
    - 7/240*Pi^2*G[0,-1,-1,-1,x]
    - 13741/7200*Pi^2*G[0,x]*Zeta[3]
    - 1127/600*Pi^2*G[-1,0,0,0,x]
    + 119/90*Pi^2*G[-1,0,0,-1,x]
    + 161/540*Pi^2*G[-1,0,-1,0,x]
    + 259/180*Pi^2*G[-1,0,-1,-1,x]
    - 1127/3600*Pi^2*G[-1,-1,0,0,x]
    + 7/18*Pi^2*G[-1,-1,0,-1,x]
    - 7/240*Pi^2*G[-1,-1,-1,0,x]
    - 7/400*Pi^2*G[-1,-1,-1,-1,x]
    - 1001/1080*Pi^2*G[-1,x]*Zeta[3]
    + 24269/43200*Pi^4*G[0,-1,x]
    - 2233/10800*Pi^4*G[-1,0,x]
    - 19117/216000*Pi^4*G[-1,-1,x]
    - 41871569/195955200*Pi^6
    + 18209/32400*Zeta[3]^2
  }, -12, -5, 1],
7 -> SeriesData[eps, 0, {
  (* eps^-14 *)
    64/99225
  ,
  (* eps^-13 *)
    143/151200*G[0,x]
  ,
  (* eps^-12 *)
    - 263/544320*Pi^2
  ,
  (* eps^-11 *)
    - 77/21600*G[-1,0,0,x]
    + 913/259200*Pi^2*G[0,x]
    - 77/43200*Pi^2*G[-1,x]
    - 36227/1360800*Zeta[3]
  ,
  (* eps^-10 *)
    121/3600*G[0,-1,0,0,x]
    - 4631/64800*G[0,x]*Zeta[3]
    - 539/21600*G[-1,0,0,0,x]
    - 77/21600*G[-1,-1,0,0,x]
    - 77/21600*G[-1,x]*Zeta[3]
    + 121/7200*Pi^2*G[0,-1,x]
    - 77/21600*Pi^2*G[-1,0,x]
    - 77/43200*Pi^2*G[-1,-1,x]
    - 659083/163296000*Pi^4
  }, -14, -9, 1],
8 -> SeriesData[eps, 0, {
  (* eps^-16 *)
    4/99225
  ,
  (* eps^-15 *)
    143/2257920*G[0,x]
  ,
  (* eps^-14 *)
    - 3697/203212800*Pi^2
  ,
  (* eps^-13 *)
    - 143/529200*G[-1,0,0,x]
    + 5291/16934400*Pi^2*G[0,x]
    - 143/1058400*Pi^2*G[-1,x]
    - 736889/304819200*Zeta[3]
  }, -16, -12, 1]
|>

